Non-Parametric Temporal Adaptation for Social Media Topic Classification

User-generated social media data is constantly changing as new trends influence online discussion and personal information is deleted due to privacy concerns. However, most current NLP models are static and rely on fixed training data, which means they are unable to adapt to temporal change -- both test distribution shift and deleted training data -- without frequent, costly re-training. In this paper, we study temporal adaptation through the task of longitudinal hashtag prediction and propose a non-parametric dense retrieval technique, which does not require re-training, as a simple but effective solution. In experiments on a newly collected, publicly available, year-long Twitter dataset exhibiting temporal distribution shift, our method improves by 64.12% over the best parametric baseline without any of its costly gradient-based updating. Our dense retrieval approach is also particularly well-suited to dynamically deleted user data in line with data privacy laws, with negligible computational cost and performance loss.

==> figs/plots_for_paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "7afffc34",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The autoreload extension is already loaded. To reload it, use:\n",
      "  %reload_ext autoreload\n"
     ]
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "b2944fb7",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "from matplotlib.gridspec import GridSpec\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pathlib import Path\n",
    "import os\n",
    "import sys\n",
    "import random\n",
    "from collections import defaultdict, Counter\n",
    "from IPython.display import display, Image, clear_output\n",
    "from PIL import Image as PILImage\n",
    "import re\n",
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "ea01531e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "token\n",
      "0.8046804680468047,0.7313,0.6964696469646965,0.6805680568056806,0.6553,0.6442,0.6355,0.6235,0.627,0.614,0.6027,0.5882\n",
      "0.8056805680568057,0.7963,0.7258725872587258,0.7095709570957096,0.6745,0.6593,0.6525,0.6396,0.6333,0.6198,0.6126,0.5959\n",
      "0.7443744374437443,0.7915,0.7831783178317832,0.725072507250725,0.6924,0.6671,0.6611,0.6483,0.6386,0.6288,0.6117,0.5989\n",
      "0.7171717171717171,0.7357,0.787978797879788,0.7883788378837884,0.7144,0.6829,0.6694,0.6591,0.6533,0.6387,0.6246,0.606\n",
      "0.7073707370737073,0.7105,0.7315731573157316,0.7854785478547854,0.7795,0.7112,0.6828,0.6678,0.6612,0.6493,0.6323,0.6198\n",
      "0.6903690369036903,0.6952,0.6984698469846985,0.7268726872687269,0.7813,0.7712,0.7087,0.6825,0.6672,0.6539,0.6352,0.6205\n",
      "0.6834683468346835,0.68,0.6845684568456846,0.7030703070307031,0.7189,0.7748,0.7785,0.7126,0.6826,0.6583,0.6471,0.626\n",
      "0.6795679567956796,0.6745,0.6750675067506751,0.6856685668566856,0.6929,0.7097,0.7716,0.7737,0.7109,0.6735,0.6582,0.6366\n",
      "0.6680668066806681,0.6645,0.6648664866486649,0.6751675167516752,0.6762,0.6797,0.7088,0.7746,0.7771,0.7044,0.6745,0.655\n",
      "0.6646664666466646,0.6556,0.6545654565456546,0.6678667866786678,0.663,0.6649,0.6851,0.7076,0.7751,0.7701,0.6992,0.6719\n",
      "0.6555655565556555,0.6534,0.6502650265026503,0.663966396639664,0.6586,0.6565,0.6736,0.6874,0.7161,0.7702,0.7588,0.7007\n",
      "0.6427642764276428,0.6388,0.6275627562756275,0.6458645864586459,0.6408,0.6393,0.6522,0.6664,0.6768,0.703,0.7627,0.7589\n",
      "token_diag\n",
      "0.8046804680468047\n",
      "0.7963\n",
      "0.7831783178317832\n",
      "0.7883788378837884\n",
      "0.7795\n",
      "0.7712\n",
      "0.7785\n",
      "0.7737\n",
      "0.7771\n",
      "0.7701\n",
      "0.7588\n",
      "0.7589\n",
      "type\n",
      "0.8718035297593565,0.8022474997909025,0.775330606599015,0.7565717208231869,0.7220364776683806,0.7167985030194778,0.7201136924249899,0.7167383177046258,0.7163853715381742,0.7050987648816159,0.6738186671024321,0.6726957594317553\n",
      "0.8741792133713604,0.8588591638488284,0.8061315748679362,0.7826493784253442,0.7470428186031497,0.7365994726545888,0.7366854285329865,0.7339569869570822,0.7269011814952969,0.7146631292638338,0.6887436337391399,0.6882735740717111\n",
      "0.8228005330213992,0.8601197232743479,0.8529829121999499,0.8003696320533757,0.7644458023011829,0.7495676334665873,0.7530273130914473,0.7439619754387342,0.7394409782045063,0.727727738886164,0.6995015932674238,0.6991993109608269\n",
      "0.799550187823717,0.8129712162307481,0.861461227507423,0.8563084451625277,0.7876363300975351,0.7644183606929206,0.7640713997398754,0.7549758703218972,0.7544452436311326,0.7386130556918,0.7121769207723943,0.707195568031985\n",
      "0.7929356575638993,0.7915417059969173,0.8134532142473856,0.8626607696018319,0.8499907768221541,0.7892432876867682,0.7753397318024846,0.7662195716631822,0.7622401017011525,0.7544812056895706,0.7292861617234524,0.7263089617625792\n",
      "0.7824681785018722,0.7815767148984981,0.7878692121486746,0.815840709507564,0.8664887361940556,0.8467749709392985,0.8003655200251155,0.7811569914411107,0.7724102169513072,0.7591128996299104,0.7398916033444998,0.7328378205946153\n",
      "0.7758837965112423,0.7714563942026215,0.7785382955128128,0.7917623196154897,0.8081867232354908,0.8577981911485356,0.856505359465399,0.8093447152922185,0.7847102576540711,0.7632039505952647,0.7493095841163494,0.7375483816086087\n",
      "0.7722358559395105,0.7658884255553033,0.7713657123096552,0.7767736236146062,0.7840796421406996,0.7991381021235576,0.8569258196169889,0.8600702871459719,0.8068124160157012,0.7784088375618674,0.7613530517199117,0.747176853387776\n",
      "0.7649098265268591,0.7595438089206983,0.7666197636565268,0.7720253628031593,0.7737612119255689,0.775554988517479,0.8085392653720231,0.8629176452124588,0.8605121857384206,0.8041534757212289,0.7796769888607457,0.7690123771851474\n",
      "0.7624316387996165,0.7499312965242015,0.7565435661392066,0.7636737706537722,0.756450460005995,0.7619347339173825,0.7874321657622102,0.8103592267292936,0.8643928876101902,0.8515851429081018,0.8001143884304274,0.779906214112543\n",
      "0.7580963176904014,0.7501881877815348,0.7518214664742848,0.7619360350569269,0.7544732412552745,0.755680303932409,0.7808505628559896,0.7925071884581107,0.8185047031207311,0.8590315245017167,0.8530544434458153,0.8083078133639573\n",
      "0.7479062027049027,0.7355573345441077,0.7344117050834118,0.7472786130661444,0.7426156932371049,0.7419069490516288,0.7644750414854016,0.7747952760760267,0.7884515664988374,0.8079602711017969,0.860914562736607,0.8541267917145167\n",
      "type_diag\n",
      "0.8718035297593565\n",
      "0.8588591638488284\n",
      "0.8529829121999499\n",
      "0.8563084451625277\n",
      "0.8499907768221541\n",
      "0.8467749709392985\n",
      "0.856505359465399\n",
      "0.8600702871459719\n",
      "0.8605121857384206\n",
      "0.8515851429081018\n",
      "0.8530544434458153\n",
      "0.8541267917145167\n"
     ]
    }
   ],
   "source": [
    "import json\n",
    "import numpy as np\n",
    "\n",
    "from collections import defaultdict\n",
    "\n",
    "def get_targets_cnts(input_json):\n",
    "\n",
    "    freq_dict = defaultdict(int)\n",
    "\n",
    "    file_json = open(input_json,'r')\n",
    "    for line in file_json:\n",
    "        data=json.loads(line)\n",
    "        for tgt in data['tgt']:\n",
    "            freq_dict[tgt] += 1\n",
    "\n",
    "\n",
    "    return set(freq_dict.keys()), freq_dict\n",
    "\n",
    "\n",
    "def get_weighted_intersection(set1,set2,dict1):\n",
    "    intersection = set1.intersection(set2)\n",
    "    cnt_shared =0\n",
    "    cnt_all = sum([dict1[key] for key in dict1.keys()])\n",
    "    for element in intersection:\n",
    "        cnt_shared += dict1[element]\n",
    "    \n",
    "    return (cnt_shared/cnt_all)\n",
    "\n",
    "\n",
    "root_folder_train = '/data/fmireshg/twitter-temporal-adaptation/twitter_data/weekly_data_final_nonsfw_every3week/'\n",
    "root_folder_test = '/data/fmireshg/twitter-temporal-adaptation/twitter_data/weekly_data_final_nonsfw_everyweek/'\n",
    "\n",
    "\n",
    "dim = 12\n",
    "\n",
    "table_token = np.zeros((dim,dim))\n",
    "table_type =  np.zeros((dim,dim))\n",
    "\n",
    "for i in range(dim):\n",
    "    for j in range(dim):\n",
    "        train_week1_set, train_week1_dict = get_targets_cnts(f'{root_folder_train}/tweet_{i+1}/train.jsonl')\n",
    "        test_week2_set, test_week2_dict = get_targets_cnts(f'{root_folder_test}/tweet_{(j+1)*4}/test.jsonl')\n",
    "        type_olap = get_weighted_intersection(test_week2_set,train_week1_set,test_week2_dict)\n",
    "        token_olap = len(test_week2_set.intersection(train_week1_set))/len(test_week2_set)\n",
    "        table_token[i][j],table_type[i][j] = token_olap, type_olap\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "print(\"token\")\n",
    "print('\\n'.join([','.join(['{:4}'.format(item) for item in row]) \n",
    "    for row in table_token]))\n",
    "\n",
    "print(f\"token_diag\")\n",
    "print('\\n'.join([str(table_token[i][i]) for i in range(dim)]))\n",
    "\n",
    "print(\"type\")\n",
    "print('\\n'.join([','.join(['{:4}'.format(item) for item in row]) \n",
    "    for row in table_type]))\n",
    "\n",
    "print(f\"type_diag\")\n",
    "print('\\n'.join([str(table_type[i][i]) for i in range(dim)]))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f4ac4d0b",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.save(\"type.npy\",table_type)\n",
    "np.save(\"token.npy\",table_token)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "76ae4d13",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "table_type = np.load(\"type.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "b4fca35f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x720 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns; sns.set_theme()\n",
    "\n",
    "#x_axis_labels = [1,2,3,4,5,6,7,8,9,10,11,12] # labels for x-axis\n",
    "x_axis_labels  = [4*(i+1) for i in range(12)]\n",
    "y_axis_labels = [f'{i}-{i+2}' for i in range(1,48,4)] # labels for y-axis\n",
    "sns.set(rc = {'figure.figsize':(12,10)})\n",
    "cmap = sns.cm.rocket_r\n",
    "ax = sns.heatmap(table_type, annot=True, xticklabels=x_axis_labels, yticklabels=y_axis_labels,cmap=cmap)\n",
    "ax.set_xlabel('Test Week Hashtag Types',fontsize=14)\n",
    "ax.set_ylabel('Train Weeks Hashtag Types',fontsize=14)\n",
    "plt.tick_params( labelsize=12)\n",
    "plt.savefig('oov-fig.pdf', \n",
    "           transparent=True)\n",
    "#set_title('lalala')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "75bbece9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>year</th>\n",
       "      <th>month</th>\n",
       "      <th>passengers</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1949</td>\n",
       "      <td>Jan</td>\n",
       "      <td>112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1949</td>\n",
       "      <td>Feb</td>\n",
       "      <td>118</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1949</td>\n",
       "      <td>Mar</td>\n",
       "      <td>132</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1949</td>\n",
       "      <td>Apr</td>\n",
       "      <td>129</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1949</td>\n",
       "      <td>May</td>\n",
       "      <td>121</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>139</th>\n",
       "      <td>1960</td>\n",
       "      <td>Aug</td>\n",
       "      <td>606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>140</th>\n",
       "      <td>1960</td>\n",
       "      <td>Sep</td>\n",
       "      <td>508</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>141</th>\n",
       "      <td>1960</td>\n",
       "      <td>Oct</td>\n",
       "      <td>461</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>142</th>\n",
       "      <td>1960</td>\n",
       "      <td>Nov</td>\n",
       "      <td>390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>143</th>\n",
       "      <td>1960</td>\n",
       "      <td>Dec</td>\n",
       "      <td>432</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>144 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     year month  passengers\n",
       "0    1949   Jan         112\n",
       "1    1949   Feb         118\n",
       "2    1949   Mar         132\n",
       "3    1949   Apr         129\n",
       "4    1949   May         121\n",
       "..    ...   ...         ...\n",
       "139  1960   Aug         606\n",
       "140  1960   Sep         508\n",
       "141  1960   Oct         461\n",
       "142  1960   Nov         390\n",
       "143  1960   Dec         432\n",
       "\n",
       "[144 rows x 3 columns]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "flight = sns.load_dataset('flights')\n",
    "flight"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cb5cd79e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "885d324c",
   "metadata": {},
   "source": [
    "# Main temporal plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "3f37c78d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_temporal():\n",
    "    pass\n",
    "\n",
    "import seaborn as sns; sns.set_theme()\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "e43aa16f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# f1 results\n",
    "results = {\n",
    "    'Ours': [0.3208,0.2773,0.2733,0.2429,0.2301,0.2338,0.2277,0.2157,0.2289,0.2117,0.2073,0.209],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "03dcedbe",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "HMML-F\n",
      "      X  30 transcribed lines  90 transcribed lines  Google Cloud OCR\n",
      "0     0                  51.0                  36.9              49.0\n",
      "1   75k                  22.7                  15.2              49.0\n",
      "2  750k                  14.8                  10.0              49.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RASM 2019\n",
      "      X  30 transcribed lines  90 transcribed lines  Google Cloud OCR\n",
      "0     0                  68.9                  61.7              57.0\n",
      "1   75k                  46.1                  34.4              57.0\n",
      "2  750k                  36.2                  25.9              57.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Attar-Mubhij\n",
      "      X  30 transcribed lines  90 transcribed lines  Google Cloud OCR\n",
      "0     0                  60.4                  36.8              61.2\n",
      "1   75k                  30.4                  20.8              61.2\n",
      "2  750k                  23.7                  15.0              61.2\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Huliyya\n",
      "      X  30 transcribed lines  90 transcribed lines  Google Cloud OCR\n",
      "0     0                  70.3                  52.5              71.4\n",
      "1   75k                  52.9                  37.5              71.4\n",
      "2  750k                  45.5                  28.3              71.4\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_dataset(data, data_name):\n",
    "    sns.set_theme(rc={'font.size': 30, 'lines.linewidth': 4, 'lines.markersize': 12})\n",
    "    plt.figure(figsize=(7,6))\n",
    "    plt.title('# Lines of Pre-training', y=-0.15, fontsize=14)\n",
    "    print(data_name)\n",
    "    \n",
    "    cts = pd.DataFrame(data=data)\n",
    "    print(cts)\n",
    "    # cts = cts.sort_values('Y')\n",
    "    plt.axhline(y=cts['Google Cloud OCR'][0], color='r', linestyle='dashed', label='Google Cloud OCR')\n",
    "    if 'Ocular' in cts.columns:\n",
    "        plt.axhline(y=cts['Ocular'][0], color='black', linestyle='dashed', label='Ocular')\n",
    "        \n",
    "    plt.scatter(cts['X'], cts['30 transcribed lines'], zorder=1, marker='o')\n",
    "    plt.plot(cts['X'], cts['30 transcribed lines'], zorder=2, label='Ours - 30 transcribed lines')\n",
    "    plt.scatter(cts['X'], cts['90 transcribed lines'], zorder=1, marker='x')\n",
    "    plt.plot(cts['X'], cts['90 transcribed lines'], zorder=2, label='Ours - 90 transcribed lines')\n",
    "    plt.ylabel('Character Error Rate', fontsize=14)\n",
    "#     plt.rcParams.update({'font.size': 14, 'lines.linewidth': 4, 'lines.markersize': 12})\n",
    "    plt.legend(facecolor='white', prop={'size':12})  # loc='lower left'\n",
    "    plt.xticks(fontsize=14)\n",
    "    plt.yticks(fontsize=14)\n",
    "    if 'Ocular' in cts.columns:\n",
    "        plt.ylim(bottom=0)\n",
    "#     plt.grid()\n",
    "    plt.show()\n",
    "\n",
    "islamicate_data = {\n",
    "    'HMML-F': {\n",
    "        'X': ['0', '75k', '750k'], \n",
    "        '30 transcribed lines': [51.0, 22.7, 14.8],\n",
    "        '90 transcribed lines': [36.9, 15.2, 10.0],\n",
    "        'Google Cloud OCR': 49.0\n",
    "    },\n",
    "    'RASM 2019': {\n",
    "        'X': ['0', '75k', '750k'], \n",
    "        '30 transcribed lines': [68.9, 46.1, 36.2],\n",
    "        '90 transcribed lines': [61.7, 34.4, 25.9],\n",
    "        'Google Cloud OCR': 57.0\n",
    "    },\n",
    "    'Attar-Mubhij': {\n",
    "        'X': ['0', '75k', '750k'], \n",
    "        '30 transcribed lines': [60.4, 30.4, 23.7],\n",
    "        '90 transcribed lines': [36.8, 20.8, 15.0],\n",
    "        'Google Cloud OCR': 61.2\n",
    "    },\n",
    "    'Huliyya': {\n",
    "        'X': ['0', '75k', '750k'], \n",
    "        '30 transcribed lines': [70.3, 52.9, 45.5],\n",
    "        '90 transcribed lines': [52.5, 37.5, 28.3],\n",
    "        'Google Cloud OCR': 71.4\n",
    "    },\n",
    "}\n",
    "for data_name, data in islamicate_data.items():\n",
    "    plot_dataset(data, data_name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d9fdd482",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "77cef7e2",
   "metadata": {},
   "source": [
    "# loading DF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "25ca3686",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "73832eaf",
   "metadata": {},
   "outputs": [],
   "source": [
    "full_data = pd.read_csv(\"temporal_knn-aaai_fig_data_temporal_hue_marker.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "7da93f50",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Test Week</th>\n",
       "      <th>Recall@5</th>\n",
       "      <th>Method</th>\n",
       "      <th>Variation</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>4</td>\n",
       "      <td>23.28</td>\n",
       "      <td>Classifier</td>\n",
       "      <td>Static</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>8</td>\n",
       "      <td>16.63</td>\n",
       "      <td>Classifier</td>\n",
       "      <td>Static</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>12</td>\n",
       "      <td>17.95</td>\n",
       "      <td>Classifier</td>\n",
       "      <td>Static</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>16</td>\n",
       "      <td>14.98</td>\n",
       "      <td>Classifier</td>\n",
       "      <td>Static</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>20</td>\n",
       "      <td>17.64</td>\n",
       "      <td>Classifier</td>\n",
       "      <td>Static</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>67</th>\n",
       "      <td>32</td>\n",
       "      <td>24.13</td>\n",
       "      <td>KNN-clsf</td>\n",
       "      <td>Adapt</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>68</th>\n",
       "      <td>36</td>\n",
       "      <td>26.27</td>\n",
       "      <td>KNN-clsf</td>\n",
       "      <td>Adapt</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>69</th>\n",
       "      <td>40</td>\n",
       "      <td>24.11</td>\n",
       "      <td>KNN-clsf</td>\n",
       "      <td>Adapt</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>44</td>\n",
       "      <td>25.31</td>\n",
       "      <td>KNN-clsf</td>\n",
       "      <td>Adapt</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>48</td>\n",
       "      <td>26.77</td>\n",
       "      <td>KNN-clsf</td>\n",
       "      <td>Adapt</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>72 rows × 4 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    Test Week  Recall@5      Method Variation\n",
       "0           4     23.28  Classifier    Static\n",
       "1           8     16.63  Classifier    Static\n",
       "2          12     17.95  Classifier    Static\n",
       "3          16     14.98  Classifier    Static\n",
       "4          20     17.64  Classifier    Static\n",
       "..        ...       ...         ...       ...\n",
       "67         32     24.13    KNN-clsf     Adapt\n",
       "68         36     26.27    KNN-clsf     Adapt\n",
       "69         40     24.11    KNN-clsf     Adapt\n",
       "70         44     25.31    KNN-clsf     Adapt\n",
       "71         48     26.77    KNN-clsf     Adapt\n",
       "\n",
       "[72 rows x 4 columns]"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "74573314",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(rc = {'figure.figsize':(20,8)})\n",
    "ax = sns.lineplot(\n",
    "    data=full_data,\n",
    "    x=\"Test Week\", y=\"Recall@5\", hue=\"Method\",style=\"Variation\" , markers={'Static':'X','Adapt':'o'},sizes=[190,190],\n",
    "     palette=\"rocket_r\"\n",
    ")\n",
    "ax.set_xlabel('Test Week',fontsize=16)\n",
    "ax.set_ylabel('Recall@5',fontsize=16)\n",
    "plt.tick_params( labelsize=14)\n",
    "\n",
    "plt.savefig('temporal-fig.pdf', \n",
    "           transparent=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "739bda99",
   "metadata": {},
   "source": [
    "# non temporal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "b9787df2",
   "metadata": {},
   "outputs": [],
   "source": [
    "nontemporal = pd.read_csv(\"temporal_knn-aaai_tab_non_temporal_hue.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "bd7b6961",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Train/Test Week</th>\n",
       "      <th>Recall@5</th>\n",
       "      <th>Method</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1-3</td>\n",
       "      <td>42.80</td>\n",
       "      <td>Classifier</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>13-15</td>\n",
       "      <td>35.21</td>\n",
       "      <td>Classifier</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>25-27</td>\n",
       "      <td>39.75</td>\n",
       "      <td>Classifier</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>37-39</td>\n",
       "      <td>40.99</td>\n",
       "      <td>Classifier</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1-3</td>\n",
       "      <td>27.55</td>\n",
       "      <td>KNN-Bertweet</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>13-15</td>\n",
       "      <td>32.08</td>\n",
       "      <td>KNN-Bertweet</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>25-27</td>\n",
       "      <td>35.22</td>\n",
       "      <td>KNN-Bertweet</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>37-39</td>\n",
       "      <td>38.87</td>\n",
       "      <td>KNN-Bertweet</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1-3</td>\n",
       "      <td>39.76</td>\n",
       "      <td>KNN-clsf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>13-15</td>\n",
       "      <td>39.33</td>\n",
       "      <td>KNN-clsf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>25-27</td>\n",
       "      <td>40.55</td>\n",
       "      <td>KNN-clsf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>37-39</td>\n",
       "      <td>43.16</td>\n",
       "      <td>KNN-clsf</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Train/Test Week  Recall@5        Method\n",
       "0              1-3     42.80    Classifier\n",
       "1            13-15     35.21    Classifier\n",
       "2            25-27     39.75    Classifier\n",
       "3            37-39     40.99    Classifier\n",
       "4              1-3     27.55  KNN-Bertweet\n",
       "5            13-15     32.08  KNN-Bertweet\n",
       "6            25-27     35.22  KNN-Bertweet\n",
       "7            37-39     38.87  KNN-Bertweet\n",
       "8              1-3     39.76      KNN-clsf\n",
       "9            13-15     39.33      KNN-clsf\n",
       "10           25-27     40.55      KNN-clsf\n",
       "11           37-39     43.16      KNN-clsf"
      ]
     },
     "execution_count": 115,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nontemporal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "id": "84e9e17a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(rc = {'figure.figsize':(10,8)})\n",
    "\n",
    "ax = sns.barplot(x=\"Train/Test Week\", y=\"Recall@5\", data=nontemporal,hue='Method',palette='rocket_r')\n",
    "plt.ylim(25, None)\n",
    "#plt.show()\n",
    "\n",
    "ax.set_xlabel('Train/Test Week',fontsize=16)\n",
    "ax.set_ylabel('Recall@5',fontsize=16)\n",
    "plt.tick_params( labelsize=14)\n",
    "\n",
    "plt.savefig('non-temporal-fig.pdf', \n",
    "           transparent=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a00f5f83",
   "metadata": {},
   "source": [
    "# deletion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "25ca3686",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "id": "73832eaf",
   "metadata": {},
   "outputs": [],
   "source": [
    "full_data_deletion = pd.read_csv(\"temporal_knn-aaai_deletion_fig.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "id": "7da93f50",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Test Week</th>\n",
       "      <th>Recall@5</th>\n",
       "      <th>Deleted %</th>\n",
       "      <th>Method</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>12</td>\n",
       "      <td>25.37</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>16</td>\n",
       "      <td>20.56</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>20</td>\n",
       "      <td>16.78</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>24</td>\n",
       "      <td>17.60</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>28</td>\n",
       "      <td>15.88</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>32</td>\n",
       "      <td>15.10</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>36</td>\n",
       "      <td>14.83</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>40</td>\n",
       "      <td>13.24</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>44</td>\n",
       "      <td>12.12</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>48</td>\n",
       "      <td>14.09</td>\n",
       "      <td>0.0</td>\n",
       "      <td>KNN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Test Week  Recall@5  Deleted % Method\n",
       "0         12     25.37        0.0    KNN\n",
       "1         16     20.56        0.0    KNN\n",
       "2         20     16.78        0.0    KNN\n",
       "3         24     17.60        0.0    KNN\n",
       "4         28     15.88        0.0    KNN\n",
       "5         32     15.10        0.0    KNN\n",
       "6         36     14.83        0.0    KNN\n",
       "7         40     13.24        0.0    KNN\n",
       "8         44     12.12        0.0    KNN\n",
       "9         48     14.09        0.0    KNN"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_data_deletion[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "id": "74573314",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtoAAAHtCAYAAAAnedm7AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOzdd3hUVfrA8e+5M+m9hwRISOi9995BkeKqiA3EFV3busq67lp+rl2xrBUsCBYERRRQOhZApEjvvQRIL5Be5p7fH4OBmAAJmUmB9/M8PJJzz733nWMS3jlz7nmV1lojhBBCCCGEcCijugMQQgghhBDiSiSJthBCCCGEEE4gibYQQgghhBBOIIm2EEIIIYQQTiCJthBCCCGEEE4gibYQQgghhBBOIIm2EEIIIYQQTlClifa0adO4/vrrad++PV27duWee+5h//79pfodOXKE+++/n44dO9KmTRtGjx7NoUOHqjJUIYQQQgghKsValTfbsGED48aNo1WrVmiteeutt5gwYQI//PAD/v7+AMTFxXHzzTczatQoZs6cia+vL4cPH8bT07PC90tPz8Y0pR7P5QoK8iY1Nau6w7hiyHg6noypY8l4Op6MqePJmDqWjGflGIYiIMDrgserNNH++OOPS3z9yiuv0LFjRzZv3kz//v0BePPNN+nRowf/+te/ivvVq1fvsu5nmloS7UqS8XMsGU/HkzF1LBlPx5MxdTwZU8eS8XSeal2jnZ2djWma+Pr6AmCaJj/++CMNGzZk4sSJdO3aleuvv55FixZVZ5hCCCGEEEJUmNJaV9vbmIceeohjx47xzTffYLFYSE5OpmfPnnh4ePDQQw/RtWtX1q1bx6uvvsp7771H3759qytUIYQQQgghKqRKl46c78UXX2TTpk18+eWXWCwWwD6jDTBgwAAmTJgAQLNmzdi5cyeff/55hRPt1NQs+TikEkJCfEhOzqzuMK4YMp6OJ2PqWDKejidj6ngypo4l41k5hqEICvK+4PFqSbRfeOEFFi1axMyZM0usvw4ICMBqtRIbG1uif0xMjCwfEUIIIYQog9aarKzT5OZmYZq2Cp2blGQUT3SKi7NaXQkICMFiKX/6XOWJ9nPPPcfixYv59NNPSyXUrq6utGrViiNHjpRoP3r0KBEREVUZphBCCCFErZCenoxSisDAMCwWK0qpcp9rtRoUFUmifSlaa7Kzz5CenkxwcJ1yn1elD0M+88wzzJs3jylTpuDr60tycjLJyclkZ2cX97nrrrtYvHgxc+bM4dixY3z11VcsWrSIW265pSpDFUIIIYSoFQoK8vD3D8JqdalQki3KTymFl5cvRUUFFTqvSme0Z82aBcD48eNLtN9///088MADAAwcOJD//ve/TJs2jeeff56oqChefvlleRBSCCGEEKJMGqWk2LezXc6bmCpNtPft21eufmPGjGHMmDFOjkYIIYQQQgjnkbc/QgghhBDismze/DujRw+vknvFx5+iZ8+OFBUVVcn9HKHatvcTQgghhBDVa9Soa0hLS8NisWCxGERHxzB06HCuu24MhuHY+diPP57GyZMneOqpZx163T/873+vsXjx90RFRfPssy8RGhoGwLJlS9i9ewd///tkp9z3YmRGWwghhBDiKvbyy6+zfPkq5s79nltvvYMvvviUl15yTjLsLLt372Tfvj0sWLCU1q3b8vnnMwDIysriyy8/5a9/vbda4pIZbSGEEEIIgbe3Nz179iEwMIhJkyYwduwtxMQ0pKCggA8+eI8ff1xOYWEhvXv35cEH/4Gbm3upa6SkJPPGG6+wbdsWPDw8ufHGcdxww1jWrVvLZ599gtaa1at/JiKiLjNnfklWVhZvv/0669b9ilIGw4ePYOLESVgsFmw2G++//zaLFy/E09ObsWMvvANdfPwpWrdui6urKx06dGLu3NkAfPDBu9x88+14eV24qIwzyYy2EEIIIYQo1rx5S0JCQtm2bSsAU6e+TVzcMWbMmMWcOd+SnJzMJ598VOo80zT55z8fpmHDxnz77WLefPM9vvrqS9av/42uXbtz220TGDBgMMuXr2bmzC8BeP75/8NisTB79nd88skXbNy4joULvwNg4cJvWbt2NdOnf8HHH3/Kzz+vvGDMDRrEsG3bFvLz89i0aSMNGsSyd+9ujh8/xuDBQx0+RuUlibYQQgghhCghODiEM2dOo7VmwYJvefDBR/D19cPT04vbb5/AypXLSp2zZ89uMjLSmTDhr7i4uBAZWZfrrhtVZl+AtLRU1q37lYceegQPDw8CAgK58cZxxf1//HEFN954M2Fh4fj6+nHbbRMuGG9MTEP69u3P3XdPIDExgXHjbufNN6fw979P5uuvZ3PffX/lmWeeIDOzasvNy9IRIYQQQghRQkpKMr6+fmRkpJOXl8fEibcWH9Nal1m2PSEhntTUFIYO7VvcZrOZtGnTtsx7JCTEU1RUxMiR52acTVMXP8SYkpJMaGh48bHw8PBS1zjfTTfdwk032ZeXfPPNV7Rp0w7TNFmwYB6ffDKLzz+fweefz+Deex+45Ot3FEm0hRBCCCFEsT17dpGcnETr1m3x8/PHzc2Nzz77ipCQ0IueFxYWRp06Ecye/W2Zx/9c8CU0NBwXF1e+/34FVmvplDQoKJikpITirxMTE0r1KUtaWioLFnzLtGmf8Ouvq4iNbYTVaqVZsxZ8/fWX5bqGo8jSEUfKSoS0Q9UdhRBCCCFEhWVnZ/Hrr6t5+ul/M3jwMGJjG2IYBiNGjOatt14nPT0NgOTkJNav/63U+c2atcDT05PPP59Bfn4eNpuNw4cPsmfPLgACAwOJjz9VPBseHBxM585deOedN8nOzsI0TU6ePMGWLZsA6N9/EHPnziEpKZEzZ87w+eczy/U63n77De68827c3d2pUyeCvXt3k5OTw5Ytm4iIiHTEUJWbzGg7kEo7hDq5EbPt7eARUN3hCCGEEEJc0mOP/QOLxYJhKKKjY7jpplsYNer64uP33vsAM2Z8xN13T+D06QxCQkIYNeovdOnSrcR1LBYLr7zyJm+//QY33DCSgoIC6tePKt5ar1+/gSxdupjhwwcQERHB9Olf8MQT/2Xq1Le59dYbycnJJiIikltuuQOAESNGERd3jPHjx+Hl5cXYsbeyadPGi76WTZs2kpWVSZ8+/QD7g53duvVkzJhrqF8/iueee9mRQ3dJSmutq/SOVSg1NQvTrMKXV5CNsfkT8I/CbDqi6u7rJCEhPiQnV+1DA1cyGU/HkzF1LBlPx5MxdTwZ09ISEo4RHh51WedarQZFRaXXW4uy/XmsDUMRFHThrQNl6YgjuXqhIzuh0g7CmZPVHY0QQgghhKhGkmg7mI5oj3b1wji6Cq7cDwuEEEIIIcQlSKLtaBYXdP0eqKwEVOr+6o5GCCGEEEJUE0m0nUCHNEN7hqCOrQGzqLrDEUIIIYQQ1UASbWdQBmZ0b1T+GVT81uqORgghhBBCVANJtJ3Fvz7avwHqxAYozK3uaIQQQgghRBWTRNuJzOieYCtAnVhX3aEIIYQQQogqJom2A6lTW1G7F57bbcQzGB3WEpWwHXLTqzc4IYQQQogqcvz4MSZNmsDYsWOYNGkCcXHHS/Wx2Wy89trL3HjjSG66aRQLF35X9YE6mSTajmRYMJL3QcqB4iZdrxsoC8axNdUYmBBCCCFE1Zky5UXGjLmB2bPnMWbMDbz66gul+ixbtpiTJ+OYPftbpk79hOnTPyA+/lQ1ROs8kmg7kA5rgfYMwjiyCkybvVGK2AghhBDiKpKensb+/XsZOHAIAAMHDmH//r2kp5f8dP/HH5czYsQoDMMgICCAXr368NNPK6ojZKexVncAVxRlYMb0wbJzHip+GzqyPXC2iE3iNoyjqzBbjQWlqjlQIYQQQlypVNJuVNKucvXVCowK1NfToS3Qoc0v2icxMZHg4FAsFgsAFouF4OAQkpISCQgIOK9fAuHhdYq/DgsLJykpsfzB1AIyo+1ogQ3Q/vVRx36Donx7mxSxEUIIIYS46siMtqMphRnTG8vmz1FxG9ANegFni9ic2oI6tgYdGAuGDL0QQgghHE+HNr/krPMfrFYDW5Hp0PuHhYWRkpKEzWbDYrFgs9lISUkmNDTsT/3CSUiIp1mzFkDpGe4rgcxoO4NPOGZoM9SJTZCfaW+TIjZCCCGEuAoEBATSsGFjVqxYCsCKFUtp1KhJiWUjAP36DWThwu8wTZP09HRWr/6Fvn0HVEfITiOJtpPoBj1Ba9TRX881ShEbIYQQQlwFJk/+N3PnzmHs2DHMnTuHyZMfB+DRRx9k797dAAwZMpyIiEjGjh3NpEnjGT/+LiIiIqszbIeT9QvO4u6HjmyHOvE7OrIDeIcA9iI2xtbPUSfWoRv0q+YghRBCCCEcLyoqmg8/nFmqfcqUt4r/brFYePTRx6syrConM9pOpOt3Bas7xuFfzjVKERshhBBCiKuCJNrO5OKOrt8VlX4U0o8VN0sRGyGEEEKIK58k2k6mI9ui3X3ts9p/lGaXIjZCCCGEEFc8SbQdTOs/7fpuWNENeqGyklBJe871i2iPdvXCOLrqXAIuhBBCCCGuGJJoO5Dtt+XYZr2F1iX3o9QhTdHeYagjq8EssjdKERshhBBCiCuaJNoOpHz90ccPoPdu/dMBhRnTB5WfiTq5ubhZhzRDe4agjq05l4ALIYQQQogrgiTaDqSadYDgcGyrf0Cbf6qyFFAfHRiDOrb+3B7aUsRGCCGEEOKKJYm2AynDwNLrGkhNRO/6vdRxM6Y32ApQx9ada5QiNkIIIYS4whw/foxJkyYwduwYJk2aQFzc8VJ9bDYbr732MjfeOJKbbhrFwoXfFR/bsGEdEyfeRr9+3XjnnTdLnPfss08xfvy44j+9enVizZpfqImkYI2DqSZtIKwutjWLUM07oCyWcwe9gtHhLVGntqAj24GHPyBFbIQQQghxZZky5UXGjLmBIUOGs3TpIl599QXeemtqiT7Lli3m5Mk4Zs/+ltOnT3PnnbfQsWNn6tSJICIikn/96wl++mklBQUFJc578sn/Fv/9wIH9PPTQvXTu3K1KXldFSaLtYErZZ7Vtc6ehd65Htele4riO7oFK2oM6sgbd/Fp743lFbHR4W/AIqPrAhRBCCHFFUAm7UAk7ytVXK4VRgd3PdHgrdHiLi/ZJT09j//69vPHGuwAMHDiEN954hfT0dAICzuU4P/64nBEjRmEYBgEBAfTq1YefflrBuHG3U7duPQBWrfr5ovf64Yf5DB48FFdX13K/hqokS0ecQDVsiaoThW3NYnRRYcmDbt7ouh0xkvfCmfjiZiliI4QQQogrQWJiIsHBoVjOfqpvsVgIDg4hKSnxT/0SCA+vU/x1WFh4qT4XU1hYyPLlS7jmmuscE7gTyIy2EyilMHpfg23Oe5jbfsPSoXeJ47peZ3T8dozDv2C2uQmUKi5iY8SttRex8Y2spuiFEEIIUZvp8BaXnHX+g9VqYCsyL92xBlq16mfCwsJp1KhJdYdyQTKj7SSqQTNU3VjMtUvRhSXXFmF1RUd3R50+AWmHi5uliI0QQggharuwsDBSUpKw2WyA/aHHlJRkQkPD/tQvnISEc5/uJyYmlOpzMT/8sKBGz2ZDFSfa06ZN4/rrr6d9+/Z07dqVe+65h/37L1ys5amnnqJJkyZ8/PHHVRilY/wxq03WacwtpZeD6PBWaI+As6XZz76TlCI2QgghhKjlAgICadiwMStWLAVgxYqlNGrUpMT6bIB+/QaycOF3mKZJeno6q1f/Qt++A8p1j6SkRLZv38KgQcMcHr8jVWmivWHDBsaNG8fs2bOZOXMmFouFCRMmkJGRUarvkiVL2L59O6GhoVUZokMZUY1RUY0xf1uOLsj/00ELZkxvVE4aKmFncbMUsRFCCCFEbTd58r+ZO3cOY8eOYe7cOUye/DgAjz76IHv37gZgyJDhREREMnbsaCZNGs/48XcREWFfOrtt21ZGjx7OnDmzmD9/HqNHD2f9+t+Kr7948ff06NELX1/fqn9xFaC0rr41CtnZ2XTs2JF3332X/v37F7efPHmSsWPHMmPGDP76179yyy23MHHixApfPzU1C9Os3iUY5onD2D57HaPvSCzdBpU8qDXG1tmQl4HZeSJYzj4xm3Ecy+5vMKN6oSM7Vn3QZ4WE+JCcnFlt97/SyHg6noypY8l4Op6MqePJmJaWkHCM8PCoyzrXajUoqqVrtKvDn8faMBRBQd4X7F+ta7Szs7MxTbPEu5GioiIeeeQR7r33XmJjY6sxOscw6sagYppjrluOzv9TQRqlMGP7oAqyUXHnFbiRIjZCCCGEELVete468vzzz9OsWTPatWtX3Pb222/j7+/PuHHjKn39i73DqEoFI28k5Y3/w2PXWnyGjCp5MKQJmUnNKTzxO/6tumO4+wBQ1G4IZ36ahmfqZrxaDa36oP8IL8Sn2u59JZLxdDwZU8eS8XQ8GVPHkzEtKSnJwGq9/LnTypx7tTEMo0Lff9WWaL/44ots2rSJL7/8snifxfXr1zNv3jzmz5/vkHvUhKUjALgHoxq3JvPnJeQ264by8Cx5PLIbxqm9pG1ajm78x/ISD1RYS/KO/E6OX/NqKWIjH885loyn48mYOpaMp+PJmDqejGlppmle9vIPWTpSMaZplvj+q5FLR1544QV++OEHZs6cSb169YrbN2zYQHJyMj179qR58+Y0b96ckydPMmXKFHr37n2RK9Z8ll7XQH4u5oaVpQ96BKAj2qDit0NOanGzFLERQgghhKi9qnxG+7nnnmPx4sV8+umnpdZgjxs3jiFDhpRomzhxItdeey033HBDVYbpcCo0EtWsPebGnzA69UV5lvzYQdfvhkrYhXF4NWbLUfZGKWIjhBBCCFFrVemM9jPPPMO8efOYMmUKvr6+JCcnk5ycTHZ2NgBBQUE0bty4xB8XFxeCg4OJiYmpylCdwtJzOBQVYq5bUfqgqye6fhdU6kHIOFHcLEVshBBCCCFqpyqd0Z41axYA48ePL9F+//3388ADD1RlKNVCBYejWnTC3LQKo3N/lLdfieM6sj365BaMwz9jtrvFXpr9bBEb4+AyVOp+dHDNLTMqhBBCCAFw/Pgxnn/+/zh9+jR+fn488cQz1KtXv0SfGTM+YsWKZVgsBhaLlUmT7qNLl27VFLFzVGmivW/fvgqf8+OPPzohkupj6TGMol2/Y65dhmXwn5bDWFzQDXpi7FuCSt6HDm0KnC1ic2oL6tgadGAsGNW6WYwQQgghxEVNmfIiY8bcwJAhw1m6dBGvvvoCb701tUSfZs1aMHbsrbi7u3PgwH4eeOBu5s9fgpubezVF7Xiyn0sVU4EhqNZdMLf+ij6TXuq4DmuO9gpGHVkNpu3sSQZmdG9U/hlU/NaqDVgIIYQQogLS09PYv38vAwfan7sbOHAI+/fvJT29ZN7TpUs33N3tSXXDho3QWnP69Okqj9eZZGq0Glh6DKNoxwbMtUuwDL255EFlYMb0wbLjG9Sprei6Hezt5xWx0aEtwMWj6gMXQgghRI1n7liPuf23S3cEbEpRkSLhRutuGK26XLRPYmIiwcGhxds3WywWgoNDSEpKJCCg7O2Klyz5gcjIuoSGhpU7ltpAZrSrgfILxGjbHXPbb+iMlNIdAqLR/lGoY+ugKK+42YzuCbYC1Il1VRitEEIIIYTzbNmyiQ8/fJ//+7/nqzsUh5MZ7WpidB+Cue03bGsWY732tpIHlcKM6Y2x+TPU8Q3omLN7iHsGo8NaohK2o8PbVksRGyGEEELUbEarLpecdf6DMwrWhIWFkZKShM1mw2KxYLPZSElJLnO2eufO7Tz77FO8+OJr1K8f7dA4agKZ0a4myscfo30v9M4N6NTE0h18wtBhzVEnNkHemeJmKWIjhBBCiJosICCQhg0bs2LFUgBWrFhKo0ZNSi0b2bNnF0899TjPPvsyTZo0rY5QnU4S7WpkdBsMVhdsaxaXeVxH9wRAHf31XOPZIjYq7aC9iI0QQgghRA0zefK/mTt3DmPHjmHu3DlMnvw4AI8++iB79+4G4LXXXqagIJ9XX32B8ePHMX78OA4dOlidYTucLB2pRsrLB6NDH8x1K9DdB6NCIkp2cPdF122PittofyjSOxQ4W8QmcRvG0VWYrcba99sWQgghhKghoqKi+fDDmaXap0x5q/jvH330aVWGVC1kRruaGV0GgKsbttWLyjyu63cBqzvG4VXnGs8WsVFZCajU/VUUqRBCCCGEqAhJtKuZ8vTG6NQPvW8rOiGudAerOzqqGyr9KKQdLW7WIc3QXiGoY2vALKqyeIUQQgghRPlIol0DGJ37gbsHttU/lHlcR7RFu/thHP4F9Nkng5WBGSVFbIQQQgghaipJtGsA5e6J0WUg+uBOzJNHS3cwLOgGvVDZyajE3efazytiQ2FulcUrhBBCCCEuTRLtGsLo2Bc8vDFXf1/mcR3SBO0Tbt+BxFZY3C5FbIQQQgghaiZJtGsI5eqG0W0g+shezLgytrZRCjOmDyo/E3Vy87n284rYkJtedQELIYQQQoiLkkS7BjHa9wYvX8xV36O1Lt3Bvx46KBZ1fD0U5hQ3SxEbIYQQQoiaRxLtGkS5uGJ0H4w+fhB9rOxt+8wGvcFWiDp23lIRKWIjhBBCiBrk+PFjTJo0gbFjxzBp0gTi4o6X6vPxx9O49tpBxcVqXnvt5WqI1Lkk0a5hjLY9wMf/wrPaXkHoOq1Qp7aWWCqiI9qjXb0wjq6Css4TQgghhKgiU6a8yJgxNzB79jzGjLmBV199ocx+Q4dew4wZs5gxYxaPPPJYFUfpfFIZsoZRVheMHkMxl8xGH9qNatiiVB8d3QOVuAd1ZDW6+XX2xrNFbIyDy1Cp+9HBTao4ciGEEELUBCd/3MLJFZsv3RFQSpU9sXcBkQPbE9m/3UX7pKensX//Xt54410ABg4cwhtvvEJ6ejoBAQHlvteVQGa0ayCjdVfwD8JcfYFZbVcvdL2OGMn74Ux8cbMUsRFCCCFEdUtMTCQ4OBSLxQKAxWIhODiEpKTEUn1XrlzGHXeM5eGH72Pnzu1VHarTyYx2DaQsViw9hmH74XP0ge2oxm1K9dH1OqFPbcM49DNm27GgVHERG8vub1DxW9GRHasheiGEEEJUp8j+7S456/wHq9WgqMh0ckRlGzXqeu64YyJWq5WNG9fxr389whdffI2fn3+1xOMMMqNdQ6mWnSAwFNuq79G6jB8Ai6t9CcmZk5B66Fy7FLERQgghRDUKCwsjJSUJm80GgM1mIyUlmdDQsBL9goKCsVrtc76dOnUlNDSMw4cPlbpebSaJdg2lDAuWnsMhOR69Z0uZfXSdVmjPQIzDq8C0FbdLERshhBBCVJeAgEAaNmzMihVLAVixYimNGjUptT47OTmp+O8HDuwjISGe+vWjqjRWZ5OlIzWYat4e1i7FtnoRqmlblGH5UwcDs0FvLLu+QyXsQEe0tbefV8RGh7cFj6vrwQMhhBBCVK/Jk//Nc889zSeffISPjw9PPvkMAI8++iB33XUPTZs2Z9q0d9m3bw+GYcHFxYUnn3yGoKDgao7csSTRrsGUMrD0Go7t24/Ru35HtepSulNQLNqvLuroWnRoc7C6AvYiNip5L8axNZhNR1Rx5EIIIYS4mkVFRfPhhzNLtU+Z8lbx35944pmqDKlayNKRGk41aQNhdbGtWYy22crocLY0e2EO6sTGc+1SxEYIIYQQolpJol3D2We1r4GMFPSO9WV38q2DGdIEFbcR8rOKm6WIjRBCCCFE9ZFEuxZQDVuiIqKx/boYXVRYZh/doBdoE3Vs7bnGs0VsVFYCKrXsku5CCCGEEMI5JNGuBZRSGL2ugTPpmNvWlt3Jwx8d0RYVvwOyU4qbpYiNEEIIIUT1kES7llANmqLqxWKuXYouLCizj47qBhZX+3Z/xSfai9io/DOo+K1VE6wQQgghhJBEu7ZQSmH0vhayzmBuWVN2JxcPdP3OqLTDkHH8XLsUsRFCCCGEqHKSaNciRv1GqOgmmL8tQxfkl9lHR7ZHu/lgHP6lxAOQUsRGCCGEEFXl+PFjTJo0gbFjxzBp0gTi4o6X6pOensbkyQ9xxx1jueWWvzBlyksUFV1Zy1wl0a5ljF7XQE4W5qZfyu5gcUFH90RlJqKS951rP6+IDbnpVROsEEIIIa5KU6a8yJgxNzB79jzGjLmBV199oVSfTz/9hKioBsycOZuZM2ezb98efvnlp2qI1nkk0a5ljLoxqNgWmOtWoPPKXgaiw5rbH4A8sqrEA5C6XjdQFoxjF1h6IoQQQghRSenpaezfv5eBA4cAMHDgEPbv30t6esmJPqUgJycb0zQpKCigqKiQkJCQ6gjZaaQyZC1k6XUNRTNewdz4E5Zew0t3OFvExrJjLurUVnTdjvb2s0VsjLi1cOYE+Nat2sCFEEII4XS/LtrA6u8vUHvjT5RS6ArU2uh1bRd6DO980T6JiYkEB4disVgAsFgsBAeHkJSUSEBAQHG/8ePv4j//+ScjRw4lLy+XMWNupHXrtuWOpTaQGe1aSNWpj2rcBnPjj+jc7LI7BUajA6JRx9ZBYV5xsxSxEUIIIURN8OOPK4iNbcT8+Uv49tvFbNu2hZ9+WlHdYTmUzGjXUpZewynavx1zw0osfa4rs48Z0wdj00zU8fXo2D5nT7QXsTEOLkOl7kcHN6nCqIUQQgjhbD2Gd77krPMfrFaDoiLTofcPCwsjJSUJm82GxWLBZrORkpJMaGhYiX7ffDOHxx9/CsMw8Pb2pmfP3mzevIl+/QY6NJ7qJDPatZQKjUQ1a4e58Wd0TmbZnbxD0GEtUCc3Q97p4mYpYiOEEEIIZwkICKRhw8asWLEUgBUrltKoUZMSy0YA6tSJZP363wAoLCzk9983EBMTW+XxOpMk2rWYpddwKCrE/G35BfvoBj1BKdSRX881ShEbIYQQQjjR5Mn/Zu7cOYwdO4a5c+cwefLjADz66IPs3bsbgIceeoRt27Zw++03MWHCOOrVi2LEiFHVGLXjydKRWkwFhaNadMLcvBqjywCUt1/pTm4+6MgOGHHrsdXtAD5nP7Y5r4iNDm0BLh5VG7wQQgghrlhRUdF8+OHMUu1TprxV/PfIyLq8+eZ7VRlWlZMZbQfSWqNNx65zuhRLz2Fgs2GuXXbBPrp+Z7TVQ4rYCCGEEEJUoSpNtKdNm8b1119P+/bt6dq1K/fccw/79+8vPl5YWMirr77KiBEjaNu2LT179uSRRx7h1KlTVRnmZTvy9SrW//NDzMKqW/esAkJQrbtibv0VfTqt7E5WN3RUN1TGcUg7cq5ditgIIYQQQjhNlSbaGzZsYNy4ccyePZuZM2disViYMGECGRkZAOTl5bF7927uvfde5s2bx3vvvUd8fDx33XVXrSjJ6RMbwen9Jzjyzeoqva+lx1AAzLVLL9hHR7RBu/tjHFkF+tysuxSxEUIIIYRwjipNtD/++GOuv/56GjduTJMmTXjllVdIS0tj8+bNAPj4+PDJJ58wfPhwYmJiaN26Nf/97385dOgQhw4dqspQL0tIh0aE92rFoa9+IftEcpXdV/kFYrTpjrn9N3R6StmdDAtmTC9UdgoqYde59rNFbFTaQXsRGyGEEEII4RDVukY7O9tedtPX1/eCfbKysgDw8yvjQb8aqOldw7G4ubDrvQUVqrRUWUb3wWBYsP26+MKdghujfeqgjv4KtsLiZiliI4QQQgjheNW668jzzz9Ps2bNaNeuXZnHCwoKeOmll+jXrx/h4eEVvn5QkHdlQ6y4EB86PDiS9S/O4cz63TQc0bXK7nu6xwCyVy0l4JrRWEPrlNmtsMMwMn+ejnf6Tjya9S5uz28xgOwtC/AtOI5b3ZbnLhvi4/TQryYyno4nY+pYMp6OJ2PqeDKmJSUlGVitlz93WplzrzaGYVTo+6/aEu0XX3yRTZs28eWXX2KxWEodLyoqYvLkyWRmZvL+++9f1j1SU7MwzaqfofXr0pyAFtH8/tZ83JtE4RZQNQm/btMH1v5I8oKvsY6ccIFegRhBDcnZu5os38bg6mVvdm+A4RVC1s4VnHGJBMNKSIgPyckXKIYjKkzG0/FkTB1LxtPxZEwdT8a0NNM0L7u6ozMqQ17JTNMs8f1nGOqiE7vV8hbmhRde4IcffmDmzJnUq1ev1PGioiL+8Y9/sG/fPmbMmFGqklBNpwyD5vddhy2vgL0fL6q6+3r5YHTsg969GZ184Z1azJjeYCtEHTtvWz8pYiOEEEIIB/j442n8979POuRaixYt5N57JzrkWtWhyhPt5557rjjJjo0tXWazsLCQhx9+mH379vHpp58SEhJS1SE6hHfdEGJu7EPCqh0kbzpQZfc1ugwENzdsq3+4cCfPQHREa1T8Nsg5b0vA84rYUJjr/GCFEEIIUa1GjbqGvn27Fu8A94cJE8bRs2dH4uMvvsXy5s2/M3r0cCdGWLtVaaL9zDPPMG/ePKZMmYKvry/JyckkJyeTnZ0N2GeyH3roIbZu3crrr7+OUqq4T15eXlWG6hAx1/fCq24we95fQFFeQZXcU3l4YXTqh963DZ0Qd8F+Oqo7GBaMIyW3IpQiNkIIIcTVpU6dCFasWFL89aFDB2tl3lUTVWmiPWvWLLKzsxk/fjw9e/Ys/jN9+nQAEhISWLlyJUlJSYwZM6ZEn0WLqm4JhqMYLlZa3DeS3KQMDn35Y9Xdt1N/cPfEtur7C3dy9ULX64xKOQCnT55rP6+IjS0r1fnBCiGEEKJaDRkynCVLzuVZixd/z9Ch1xR/XVBQwDvvvMmYMdcwYsRgXn31BfLz88jNzeXRRx8iJSWZQYN6MWhQL1JS7NsbFxYW8uyzTzFoUG9uvfVG9u7dXXy9o0ePcP/9dzN0aF9uvfVG1qz5pfjY6dMZPPbYwwwe3Ie//vV2Tp6s3VsPV2mivW/fvjL/PPDAAwDUrVv3gn3GjBlTlaE6TECLaOoO6cix+b9x5lDVVLhU7h4YXQagD+3CPHnkgv103Q72bf3+VJr9jyI2ObtXVkW4QgghhKhGLVq0Ijs7i6NHj2Cz2Vi5chlDhpxbDjJ16tvExR1jxoxZzJnzLcnJyXzyyUd4eHgwZcr/CA4OYfny1SxfvprgYPuS319/XcXAgYNZsuQnevbszeuvvwLYVy889tjDdO7clYULl/Pww5N55pknOX78KACvv/4yrq5uzJ+/hMcff4offlhQ5ePhSLKfSxVofMdgXPw82fXufLStap7sNTr2BQ9vzFUXWattcUVH90CdOQUp560jP1vEpjB+rxSxEUIIIa4C9lntH9i4cT1RUdHFCbPWmgULvuXBBx/B19cPT08vbr99AitXLrvo9Vq1aku3bj2xWCwMGTKcgwftecauXTvIzc3l1lvH4+LiQocOnejevSfLly/FZrPx888/ctdd9+Dh4UFMTEOGDbvW6a/dmap1H+2rhYu3B83+Opxtr3zFse/XET2yu9PvqVzdMLoNwvzxW8zjBzHqNyyznw5viT6xCePIasygWDDsWy3qiPao5B0YR1dhtroZlHJ6zEIIIYSoHkOHXsN99/2V+PiTJZaNZGSkk5eXx8SJtxa3aa0xzYtPHAYFBRX/3d3dnYKCfIqKikhJSSY0NAzDODfXGx5eh5SUZDIy0rHZbISGhhUfCwureB2VmkRmtKtIWI+WhHRszMEvVpKblFEl9zTa9wIvX8xV31+4SqUyMGN6o3LTUfHbz7VbXPBs1g+VlYhK3V8l8QohhBCieoSH16FOnQh++20tffr0L2738/PHzc2Nzz77iiVLfmbJkp9ZuvQXli+3b6agKjgRFxwcQlJSYolEPTExgeDgEPz9A7BYLCQlJZY4VptJol1FlFI0u2cEAHumLqyS8uzKxRWj+xB03EH00X0X7hgYg/arhzq2Foryi5td67VGe4Wgjq0Bs8jp8QohhBCi+jz++FO89db7eHh4FLcZhsGIEaN5663XSU+3bwmcnJzE+vW/ARAYGMTp06fJysoq1z2aN2+Jm5s7X3zxKUVFRWze/Du//rqagQOHYLFY6NOnP9OnTyMvL48jRw6zZMlFlsDWApJoVyGPUH8a3jKA5N/3k/jrriq5p9G2O/gGXGJWW2HG9kEV5qLiNp7XLEVshBBCiKtFZGRdmjZtXqr93nsfoG7detx99wQGD+7D3//+N44fPwZAVFQ0AwcO5sYbRzJ0aN/iXUcuxMXFhZdffp3169dyzTUDeP31l3niiWeIiooG4OGH/0lubi7XXTeEF174P4YPH+Hw11mVlK6KqdVqUl0l2C/GtNlYP/kD8lLO0PO9B3Hx9rj0SZW955Y12JbMxnLDPRgNW16wn9rzPSrlIGbnieDmU1zm1tj9HWSewmw/AVycH++VSsoGO56MqWPJeDqejKnjyZiWlpBwjPDwqMs6V0qwV8yfx7pGlmC/mhkWCy3uG0nhmRz2z7z4E7uOolp3A/9gbKt/uOiSFR3dE7RGHf21RLsUsRFCCCGEqDhJtKuBb2wEUSO7cWLp76TvOur0+ymLBUuPoZAQh96//cIdPfzRkW1RCbsg67yPfs4rYkNuutPjFUIIIYS4EkiiXU1ib+6Pe6g/u95bgFno/AcNVctOEBiKbfX3aH3hj4h0/a5gdcU4sqpk+9kiNsaxNc4OVQghhBDiiiCJdjWxurvS/N4RZMclc/ib1U6/nzIsWHoNh+R49J7NF+7o4oGu3xWVdoTCxMPn2s8WsVFpB6WIjRBCCCFEOUiiXY1COjQmvHcrDn/1C1knLv6UriOoZu0hpA621YvRpu2C/XRkO7SbLzk7lpUszR7RHu3qjXF0VYl2IYQQQghRmiTa1azpxOFY3FzY/e4C9CWqLFWWUgaWXtdAWiJ658YLdzSs6AY9sWXEo5L2nGu3uKDrd5ciNkIIIYQQ5SCJdjVzC/CmyYShpO86yskVW5x+P9W4DYTVxfbrErTtIrPaoc2w+NdBHVldoliNDmkmRWyEEEIIIcpBEu0aIHJQewJaRrPvkyXkp5evstLlUkph6X0tZKSgd1xkuz6l8Gw9GJWfiTp53hsAKWIjhBBCiEv4y19GcPjwQQDy8vL4xz/u54UXnuHZZ5+kf//uJCScK63+/PP/xzffzAFg0aKF9OzZkZUrz22BvGjRQp544p9V+wIcRBLtGkApRYu/XYctv5C9Hy1y/v1iW6Aiou2z2kWFF+znEhqDDmyAOr4OCnPPHfCvj/ZvgDqxoWS7EEIIIcR5MjMzefjhvxEV1YDHH38Kw7AQGBjE9OnTLnhOeHgdPvxwKkVFtf+Tc0m0awivuiHE3NiHhNU7SN7k3PXPSimM3tfAmXTMrWsv2teM6Q1FBfZk+/x2KWIjhBBCiItIT0/nwQcn0bFjFx566BGUUgCMGnU9Gzeu58iRw2We17RpM+rXj+L77+dXZbhOYa3uAMQ5Mdf3ImH1Dna/v5Ae7zyA1d3VafdS0U1R9Rpi/rYUo003lMsF7uUVgg5vgTq5FR3RDjz87e3nFbHR4W3BI8BpsQohhBCi/FasWMqyZYvL1VcpddGq0X82ePAwBg4cUq6+Tz31L0aPvoGJEyeVaPfw8ODWW8fzwQfv8eKLU8o8d9Kk+5g8+SGGDbum3LHVRDKjXYMYLlZa3DeSvKQMDs360an3ss9qXwtZZzC3XHwfbx3dA5RCHS1ZrEaK2AghhBDiQrp27cHKlctISSm9hfHIkWM4dOgAu3btLPPc2NiGtG3bnrlz5zg7TKeSGe0aJqB5FHWHdOTogrXU6dMa39gIp93LqN8QM7oJ5trlGG17olzdyu7o5oOu2xHj+DpsdTuCT7i9/WwRGyNurb2IjW9dp8UqhBBCiPIZOHBIuWedrVaDoiLnbC98yy238+uvq3nggUm8/fY0goNDzruvlYkTJ/HBB+8SGhpW5vl33XUP99xzJ7feOt4p8VUFmdGugRrfMRhXPy92vTsf8yJb8DmC0ftayM3C/P3ni/bT9TqhXTwwDv0iRWyEEEIIUS633TaBYcOu5YEHJpWa2R40aCgZGels3Vp2xeqIiEj69u3P119/WRWhOoUk2jWQi7cHzf56DWcOnuL49+udei8jsgEqtgXm+pXovIvsIGJ1Q0d1R52Og7TzHl6QIjZCCCGEuIjbb7+ToUOvKZVsG4bB3XffR3z8qQueO378XWRkpFdFmE6hdEVWwNcyqalZmGbtfHlaa7Y89wVp2w/T490H8Qj1d969EuIo+uRljJ7D7JUjzwoJ8SE5OfNcR9OG8fsM+17aHe8AdfZ9mjYxts+ConzMdneAISuSylJqPEWlyZg6loyn48mYOp6MaWkJCccID4+6rHOduXTkSvTnsTYMRVCQ9wX7y4x2DaWUotk914JS7Jm6sEJPBFf4XuH1UE3aYG78CZ2bfeGOhgWzQS9UTioq4byHF6SIjRBCCCFEKZJo12AeIf40vGUAyb/vJ/HXsp/KdRRLr2sgPx9z/cqLdwxuhPaNQB39FWwF59qliI0QQgghRAmSaNdwUdd2xbdhJHs+WERhlvMSWBUSgWrWHvP3n9HZF/lITinMmD6ogmzUiU0lDkkRGyGEEEKIcyTRruGUxaDFfddReCaH/TOWOfVell7DoagQc93yi3f0i0QHN0LFbYCC85aanFfEhtza++CCEEIIIYQjSKJdC/jGRhA1shsnlv1O+q6jTruPCgpDteyMuXk1OjPjon3NBr3AtKGOlSzhLkVshBBCCCHsJNGuJWJv7o9HqL99b+3CIqfdx9JjGJg2zN8uMXvuGYiu0xp1ajvkpJ5rP1vERqUdtBexEUIIIYS4SkmiXUtY3V1pdu91ZJ9I4fDcVU67jwoIRrXuirl1LUXpqRftq6O6gcUF43DJEu5SxEYIIYQQQhLtWiWkQyPCe7fi8NeryDqRfOkTLpOl+1AAspbPv3hHVy90vc6o1IOQcd7s9flFbJL3OC1OIYQQQtRMRUVFfPTRVMaOHcMdd4xlwoRxvP32GyxY8C1PPPFPh99v/Phx5OfnAbBjxzZuu+1GJkwYx+bNv/Poow9y8mT1fMoulUVqmaYTh5Oy+SC735lPpxfuRBmOf6+k/AIx2nYnZ8MarG37ogJCLthX1+2APrUV4/AvmO3GgVL29pDm6IQdqCM/o/3qgZuPw+MUQgghRM30wgvPkJ+fx/Tpn+Hp6UVRURE//LCAwsKCS598GWbMmFX896VLFzFs2LWMG3c7AO3bd6zw9YqKirBaK58mS6Jdy7gFeNNkwhB2vf0dJ1dspu7gin/zlIfRfQjmtt+wrVmMdcTtF+5ocUFH98DYvxRS9kNIE3u7UpiNh2Js/RzjwBLMFtefqyQphBBCCKf65z//Xmb7K6+8CcDUqe9w+PBBlFIliuJNmnQ/sbENWb58CcuXL7ng+RcTF3ecVat+Yt68RXh6egFgtVoZOXIMixYtLO6XmprC//3ff8jOzqagoIDu3Xvwt789BMDq1T/z4YfvYxgWbLYiHn74n7Rv35Hp0z9gxYqluLq6oRS89dY0fHx86NmzI8uWreK77+aycuVy3N3dWbZsCdOmTeeWW27glVfeICamISkpKbz55iskJiaQn5/PwIFDuP32OwH4y19GMGDAYDZv3khMTEMef/ypSw/0JUiiXQtFDmzPqZ+3se+TpYR0aoJbgONni5W3H149B5D9y1J098GooPAL9tXhLdAnN2EcXo0Z1BAMi/2Auz+6QT+MQ8tQpzahIzs5PE4hhBBC1Cz79++jbt36+Pr6XrSft7cPL7/8Bp6enhQVFfGPf9zPunVr6dq1Ox99NI1//vM/tGzZGpvNRl5eLmfOnOarr2Yxf/4S3NzcycnJxtXVrcQ1x427nSNHDtO0aTOuv/6mUvd87rmnGD/+Ltq2bU9hYSEPPXQvzZo1p1OnrgBkZ2fz4YefOmwsJNGuhZRStLh3BL8++C57P1pMm8k3OuU+3v2vIfvXH7GtXox11ISLBGRgNuiNZec8VPw2dGT74kM6tDk6/TDq+Fq0X33wDnNKrEIIIYQ451Izz/fccz8AVqtBUZFZ6vigQUMZNGioM0IrZpom7733P3bs2A5oUlNTOXBgP127dqdDh4689dbr9O3bn65duxMT0xCbzUZkZD2effZpOnfuSvfuvYpnzMsjNzeXLVs2kZGRUdyWk5PN0aNHixPtoUOvcehrlM/yaymvuiHE3tiHhNU7SP59v1PuYfH2xejYF71nEzrp5MU7BzZA+9dHHf0NivLPtSuFGTsQXDwwDiwBW6FTYhVCCCFEzdC4cRNOnDjOmTNnLtpvzpwvyMw8wwcfzGDmzNn06tWXggJ7DvHgg4/w2GNPYLW68OST/2LBgm+xWCxMm/YJ119/I8nJSUyceCsHDx4od1xamyil+OijT5kxYxYzZsziq6/mc8MNY4v7eHp6XN6LvgBJtGuxBtf3wqteCLunLqQoN//SJ1wGo8sAcHPHtnrRxTv+UZq9KBd1fEPJYy4emA2HoHLTUMdWl32+EEIIIa4I9erVp0eP3rz66gvk5NgrSNtsNhYu/I7c3JzifpmZmQQFBePm5kZychJr1vxSfOz48aPExjbkxhtvZvDgYezZs5ucnGwyMjJo164DEydOIiYmlsOHD5U7Lk9PL9q0acfnn88obktMTCA1NaXyL/oCZOlILWa4WGlx30g2/OsjDs76kaYThzn8HsrDC6NTf8w1i9AJcajwehfu7BOGGdoMdXITOqINuJ+3Nss/CrNOe4z4zdj8oyEwxuGxCiGEEKJmeOKJZ5g+/QPuvPM2XFysaK3p2rUH9etHFfe54YaxPPnkY9x2242EhITRocO5Z7nef/8dTpw4jsVixdvbm8cff4qsrCz+859/UlCQj2maNG7clD59+lUorqeeepa33nqd22+3r9/29PTi8cefIigo2DEv/E+U1lduRZHU1CxM84p9ecV2vbeAE8t+p9tr9+AbG+Gw64aE+JCcnInOy6Xo/adRkQ2w3njvxU/KO42xYTo6tCm66Z8Sf7MIY/uXUJiD2eY2cPV0WKy1wR/jKRxHxtSxZDwdT8bU8WRMS0tIOEZ4eNSlO5bhQmu0Rdn+PNaGoQgK8r5gf1k6cgVofPsgXP282PXOfEybzeHXV+4eGF0GoA/twjxx+OKd3f3Qke1QibsgK6nkMcOK2XgYFOVjHFomVSOFEEIIcUWTRPsK4OLtQbO7r+HMoVMcX7jOKfcwOvYFT2/M1T9csq+u3xWs7hiHyygV7xmMju6FSj+CStzu+ECFEEIIIWqIKk+0p02bxvXXX0/79u3p2rUr99xzD/v3l9w1Q2vN22+/Tc+ePWndujW33XYbBw6U/6nSq1FY9xaEdGrCwS9WkpuY7vDrK1c3jG6D0Ef3YR6/xP8LF3d0/a6o9KOQdqTUYR3eFu0fhTq6CnLSHB6rEEIIIURNUOWJ9oYNGxg3bhyzZ89m5syZWCwWJkyYUGJPww8//JDp06fz5JNPMnfuXAIDA5kwYQJZWVlVHW6toZSi2T3XglLsnroQZyy9N9r1Am9fzFXfX/L6OrIt2jMQY+9iKMj+c7CYDQeD4YJxYDGYjl/uIoQQQlw9FFrLOmtnu5zcqsoT7Y8//pjrr7+exo0b06RJE1555RXS0tLYvHkzYH8Rn376KXfffTdDhgyhcePGvPzyy2RnZ/P9999Xdbi1ikeIP41uHUjKpgMkrNnp8OsrF1eM7kPQcYfQR/devLNhxWw+AmwFGLu/hz//AnD1xmw4CJWdhIpb6/BYhRBCiKuFq6s7GRkpFBUVOmWiTdjz0+zsM1itrhU6r9q398vOzsY0zeIynSdOnCA5OZkePXoU93F3d6dTp05s2bKFsWPHXuhSAqh/TRdO/byNvR/8QHC7hrh4O3jj9TbdMdetwFz1Ayq6KUqpC3f2CkE3Goixbwnq6Fp0g54ljwfGYoa1RJ38He0fDX4X2TpQCCGEEGUKCAghK+s0aWmJmBX8lNgwDExTZsPLw2p1JSAgpGLnOCmWcnv++edp1qwZ7dq1AyA5ORmA4OCS+xkGBQWRlJRU6vyLudh2K1eynk/czOKJr3N89o90fbxyb0xCQnxKtWUPGcXprz/BN/kw7i3aXuIC3cjOTyL/6Dq86zfENbxRicM64FpO/3wKy+Fl+PadhOHq2DcGNU1Z4ykqR8bUsWQ8HU/G1PFkTEsLDfW9dCdR5ao10X7xxRfZtGkTX375JRaLxeHXv1r20S4l0I+o67pz8Ns1BHRtQWDL6Mu6zIX2KtUN2oJ/MGnff401JObis9oAdXthJMeRue4bzA63lSxkAxAzBGPHbNI2LkA3GgaXul4tJXu/Op6MqWPJeDqejKnjyZg6loxn5dTYfbRfeOEFfvjhB2bOnEm9eueWDISE2KfkU1JKlsNMTU0tNcstLiz25n54hAWw+935mIVFDr22sliw9BwGiSfQ+7dd+gSLi329trZh7Pm+9MOPPuHoet0wUvahUi6x9lsIIYQQopaolkT7ueeeK06yY2NjSxyrW7cuISEhrF177gG5/Px8fv/99+LlJeLSrO6uNL93BNknUzj8dRn7WVeSatEJAsOwrfoBXZ61XZ6B6MaDUWdOoY6UjkfX7YT2iUAd/hHyTjs8XiGEEEKIqlblifYzzzzDvHnzmDJlCr6+viQnJ5OcnEx2tn0LOKUUt99+Ox9++CHLli1j//79/Otf/8LT05Nrr722qsOt1YLbN6JOn9YcnruKrLiKrW+/FGUYWHoNg5R49J7N5TpHhzbFjGiHcWITpPxpL25lYDYaCoBxYEnpXUqEEEIIIWqZKk+0Z82aRXZ2NuPHj6dnz57Ff6ZPn17c569//Svjx4/nv//9L9dffz3JyclMnz4db++r8+HGymgycRgWd1d2v7ugfDPPFaCatYeQOtjWLEKX8ylnHdsH7ROOsXcJ5GaUPOjuh27QD5V5CnVyo0NjFUIIIYSoakpfwRsuXrUPQ/7JieWb2PX2dzS/byT1hnQs93nleUDC3LcN27wPsVxzK0brruW7cN5pjE2fgrs/ZrubwTjvmVytUfsXodIOYra8CXzCyx1vTScPnDiejKljyXg6noyp48mYOpaMZ+XU2IchRdWJHNiegFYN2D9jKfnpjv1hUo1bQ3g9bL8uRtvKuXenux9mk2GorETUoZ/+dEGFjh0ALl72qpG2AofGK4QQQghRVSTRvgoopWjxt+swC4rY+9Eih1/b0utayEhFb/+t/CcGN8Ss2wnj1DZU4p6Sx6zumI2GQF4G6ugvDo1XCCGEEKKqSKJ9lfCKDCbmxj4krN5J8sZ9Dr22im2OiojG9usSdFFhuc/TDXqifSNR+5dBTmrJg3710BEdMRJ3QupBh8YrhBBCCFEVJNG+ijQY0xOveiHsnrqQotx8h11XKYXR+1rIzMDc+mv5TzQsmM2vBYsVY9cCsJVM0nX97mivUIxDy6Egy2HxCiGEEEJUBUm0ryKGi5UW940kL/k0B2f96NBrq+gmqPoNMdcuQxdWYF21mw9m02sgJxV1YAWc/2yuYbFv+WcWYhxcVvKYEEIIIUQNJ4n2VSageRT1hnbi2MLfOH3wpMOuWzyrnX0Gc/Pqip0cGI2O6oaRuAuVsLPkMc8gdFQfVMYxVMJWh8UrhBBCCOFskmhfhRrdPghXPy92vTMfs7w7hZSDUa8hKrop5m/L0fl5FTpXR3VD+0ehDq6ErOSSx8JbowMaoI6uhuwUh8UrhBBCCOFMkmhfhVy8PWh29zVkHo7n+IJ1Dr220ftayM3C3FTB3UKUgdlsOFjdMHYvgKLz1pArhRk7CCyu9i3/zCKHxiyEEEII4QySaF+lwrq3IKRzEw7OWkluYrrDrmtERqMatsRcvwKdl1Oxk129MJtdC7kZqP1LS67JdvXCbDgYlZOCOlaBBy6FEEIIIaqJJNpXKaUUzSaNAEOx+/2FOLJAqKXXNZCXi7nhp0t3/jP/eugGPTGS96NObS15LDAGM6w1RvxmyDjmkFiFEEIIIZxFEu2rmEeIH41uGUjK5gMkrN7hsOuq8HqoJm0wN/6Ezqn4tny6Xmd0YIy9auSZ+JLHonujPQIxDi6FwlxHhSyEEEII4XCSaF/l6l/TBd+Gkez9cBEFmRVc6nERll7XQEE+toWfogsquGe3UphNh4GrF8buhVB43oOVFhf7ln+FuRiHVsiWf0IIIYSosSTRvsopi0GL+0dSmJnL/pnLHHfdkAgsw25GH9mDbfY76Nzsil3AxQOz+XVQkIWxb3HJhNo7DF2vOyrtICp5t8NiFkIIIYRwJEm0Bb4xdYga2Z2TyzaRtvOIw65rtO2OZfREdEIcRZ+/ic7MqGBgddCxfVGph1AnNpY4pCM7oH3rog7/BHkVvK4QQgghRBWQRFsAEHtzPzzCAtj97gJsBYWXPqGcjCZtsdx4L5xJo+iz19GpiRU6X0e0Qwc3Rh1eDadPnDugDMxGQ0AZGAeWgDYdFrMQQgghhCNIoi0AsLq70vzeEWSfTOHI3FUOvbYR3QTruIegsICiz95Axx8v/8lKYTYZAh5+GLu/h4Lz1pG7+aJjB6Ay41En1js0ZiGEEEKIypJEWxQLbt+IOn1ac3juarLikhx6bVWnPtZbHwZXV4pm/Q/z6L7yn2x1s6/XLszF2PtDidlrHdwEM6QpKm49ZMZf5CJCCCGEEFVLEm1RQpOJw7B6uLLr3QVo07HLMVRQGNbb/gG+gdi+eh9z75byn+wdim40AJV+DHWsZDVL3aA/uPlg7F8MtgKHxiyEEEIIcbkk0RYluPl702TCUDJ2H+Ogg8uzAygff6y3/h0VXh/bd9Mxt6wp97k6vBVmWHPUsbWQfl7BGqubfcu//DOoIz87PGYhhBBCiMshibYoJWJAOwJaNWDzuwvIT8t0+PWVhxeWm+9HNWiGbclsbL8uKV9lSqXQjQaCZxDGnu8h/7xiOL6R6LqdMJJ2QeoBh8cshBBCCFFRkmiLUpRStPjbddgKitj70SLn3MPFFctfJqFadMJc9T3mim/Q5dk5xOJqX69tK7In2+ev167bFe0dhnFoeckkXAghhBCiGkiiLcrkFRlMq/GDSVizk6SNFXhwsQKUxYJlxG0Ynfph/v4ztoWfoW22cgQXhG48GHX6BOrIeUtPDAtmo2Fg2jAOLpGqkUIIIYSoVtbLOamgoIAFCxawY8cOlFK0adOGa6+9FhcXF0fHJ6pR81v7c3DxRvZMXUhgy2isHm4Ov4dSBsaAMeDpjfnLQmx5OVhGT0S5uF70PB3WDPP0CYy4Ddj8IiEo1n7AIwDdoC/GoRWo+M3oiA4Oj1kIIYQQojwuOaM9evRoDhw4t+b19OnT/OUvf+GJJ55gwYIFzJ8/n8cff5ybbrqJrCz5uP5KYnGx0uL+UeQln+bgrB+ddh+lFJbuQ7AMHYs+vBvbl+Ur2a4b9kN7h2LsXQx5p8+1h7ZEB8aijv0K2clOi1sIIYQQ4mIumWjv2bOH3Nzc4q9ff/11Tpw4wbvvvsuWLVvYsmULb7/9NkeOHOH99993arCi6gU0q0+9oZ04tvA3Th846dR7Ge16Yhl1JzrhePlKthtW+3ptbWLsXgjm2WUnSmHGDgKr29kt/4qcGrcQQgghRFkqvEZ75cqV3H333QwYMKC4bdCgQdx5550sX77cocGJmqHR7YNw8/dm1zvfYZZnDXUlGE3bVaxku4c/ZpOhqMwE1OFfzrW7eGA2HILKTUUdX+3UmIUQQgghylLhRDstLY327duXau/QoQPx8VKZ70rk4u1B07uvIfNIAscW/Ob0+5Uo2f55OUq2hzTGjOyAcXIzJJ/34GZANGadthjxWyH9qDNDFkIIIYQopVyJdmJiInFxccTFxREYGEheXl6pPnl5ebi6XvwBNlF7hXVrTkjnphya9SM5CelOv19xyXYXV4pmvXXJku06pjfapw7GvqWQcy4+Xb8X2iMI4+BSKMxxdthCCCGEEMXKlWg/+OCDDB48mMGDB5OSksL27dtL9Tlw4ADh4eEOD1DUDEopmk26FgzFnqkLy1dgprL3LC7ZHnDpku2GBbP5CFAGxu4FYCu0t1usmI2HQVE+xqEVsuWfEEIIIarMJbf3e/HFF0u1hYSElGpbv349PXv2dExUtdSKr1exc91e7nn2Dtw9Hb8VXnXzCPGj0a0D2fvhIhJW7aBOn9ZOv+cfJdttX0/F9t10GDoWo22Psju7+2I2HY5l5zzUoZ/QjQfb271C0FE9MI6uQiXtRIe1cnrcQgghhBCXTLRHjx5drgtNnz690sHUduH1Q/nyf9/x9mMf8/fX7sbF9bK2Ka/R6g/vwqmft7H3o0UEtW+Iq4+n0+9pL9n+ALZ5H2Fb/CU6Jwuj22CUUqU7B8Vg1u+CcXw9pl8kOqwFALpOe3T6UdSRn9G+dcEjwOlxCyGEEOLqJpUhHahll6bc+e+x7P59P1Of+hRbkXN36KgOymLQ4v6RFGbmsn/Gsqq77/kl239ZiLly3gVLtuvoHmi/uqj9yyE75ewFFGbDIWBYMQ4sPrcVoBBCCCGEk1Q40c7Ozuarr77i0UcfZeLEiTz66KN89913FBXJXsUAPYZ3ZtzDo9n8y3ZmvDQH0yw7GazNfBvUIWpUd04u30TajiNVdt/iku0d+2Ju/OnCJduVgdnsWrC4nl2vXWBvd/PGjB2IykpEnVhXZXELIYQQ4upUoUT7p59+YuDAgcybN4/Y2FiGDBlCVFQUU6dO5eabb5bKkGcNurEPI+8aypofNjDn7flV8uBgVWt4cz88wgLY9d58bAWFVXZfpQyMgddj9BmB3rUR2zcfoAsLSnd087Yn2znp9pntP/4fBDXCDG2BOrERzji3AI8QQgghrm7lTrQXL17MP/7xD/7zn/8we/Zs7r33Xm688UYeeOABfvjhB0JDQ3nhhRcAOHlSEpiRdw5h4I29WTb7FxbOuPIK+VjcXGn+t+vIOZnKkbmrqvTe5S7ZHlAfHd0dI2kPKv7cTjm6QV9w98U4sASK8qssbiGEEEJcXcq9j/bTTz/NSy+9xLXXXsupU6dK/ElMTOSWW27hhx9+oKCggAkTJrB161Ynh16zKaW4+aFRdB/WiW8/WMTKuVdedcLgdg2p06c1h+euJut4UpXfv0TJ9i/KLtmu63dFB0SjDv4ImWerTFpcMRsNg/xM1JEfqzZoIYQQQlw1yrUtxqxZs2jRogVDhgzBZrPRv3//snd8AOLi4hg6dChTp05l6tSpDg22tjEMgzv/PZbc7Fw+f+0bPH086DakY3WH5VBNJg4jZfMBdr07n84vTkQZVft8rdG0Hbh7YvvmA4o+ex3rTfehgsLOdVAKs9lwjN8/xdi9ALPD7WB1A5866HpdMOLWYQbEoIObVGncQgghhLjylSsrWrFiBddccw0AFouFDz/8kDp16vDKK6/w/fffM3XqVJo0acK///3v4rXba9eupaCgjLWzVxmL1cK9/72Dph0a8dGzs9i6emd1h+RQbv7eNLlzKBl7jnNi2aZqieGSJdtdPO3FbPIzMfYtKV6vret2QfvUQR1aCflnqiFyIYQQQlzJypVonzx5kujo6OKvX3zxRR566CFGjBhBbGwsffr04dVXX2XKlClkZ2cTHR1NQUGBrNU+y8XNhQdfnkhU47q898RM9m4+WN0hOVRE/3YEtmrA/pnLyE/LrJYYSpVsP7a/ZAe/SHSD3qiUA6iTm8+eZGA2GgraxDiwFC6wXaAQQgghxOUoV6L952UicXFxhIaGlmgLDg4mPz+fhISE4rYrcWu7y+Xh5c7Dr99NSGQQ/5v8IUf3xlV3SA6jlKL5367DLChiz4c/VF8c55dsn/Me5r6tJY7ruh3QQQ1Rh3+BM6fsje7+6Jh+qDMnUCerZ0ZeCCGEEFemciXa9erV49ChQ8Vft2jRgk8//bTE0pAPPvgAb29voqOjOXbsGBaLhfDw8FLX2rhxI/fccw+9evWiSZMmzJs3r8Tx7Oxsnn32WXr37k3r1q0ZMmQIM2bMuMyXV7P4+Hvz6Jv34OXryWsPTyX+aGJ1h+QwXpHBxNzUh8Rfd5G0YW+1xfFHyXYVXg/btx9jbv31vIMKs+lQcPPB2L0QCnMB0CHN0UGNUHFrIevK+X8ihBBCiOpVrkS7b9++LF68uPjrZ555hp07d9KrVy/Gjh1Lnz59mD17Ni+99BIWi4WlS5fSpk0bvLy8Sl0rJyeHxo0b85///Ad3d/dSx1966SV+/vlnXnnlFRYtWsS9997LlClT+O677y7/VdYgAaH+TH7rbxiGwasPvU9qQnp1h+QwDUb3xLt+KHumfk9RbvVtm6c8vLCMvR/VoBm2xV9iW7v03F7mVnf7eu2CHIy9i+zrtZXCjBkILp72qpG2qtsXXAghhBBXrnIl2rfccgtbtmxh5cqVADRp0oTly5fz9NNPM3DgQP7+97+zfPlyBg4cSFxcHJ999hl33nlnmdfq06cP//jHPxg6dChGGTtUbNmyhZEjR9K1a1fq1q3LqFGjaNu2Ldu3by/jarVTWL0QHnnzHvJz85ny0HucqaZ1zY5muFhpft9I8lJOc/CLldUai3J1u3DJdp9wdMN+qLQjqLgN9jYXd8yGQ1C56aijVbsvuBBCCCGuTOVKtMPCwvjPf/7DP//5T9avXw+Au7s7w4cP56677mL06NEEBwdz8uRJ7r77bgYMGMDAgQMvK6D27dvz008/ER8fD8DmzZvZs2cPvXr1uqzr1VT1G0Xy9yl3k5aYwWt/n0pOVm51h+QQAc3qU29YZ459v47TB05UaywXK9mu67TBDGmKOrIGMs6ul/evjxnRASNxO6QdrsbIhRBCCHElULoC9cE///xzXn75ZUaMGMGYMWNo0qQJbm5uHDt2jKVLlzJjxgwGDBjAc889h4uLyyWv165dO5588knGjBlT3FZQUMDTTz/NvHnzsFrt23w/8cQT3HzzzZfx8qpeYfIRrMHRF9xn/M82rdrJs5PeonGbGP77ycO4e7g5OULnK8jKZeHNL+Ie4MOw6f/AsFqqNR6tNVkrFpK5+Bvcmrch4Pb7MFzd0IX5nP7xA3RhHn4D78Fw90Hbijiz6mPMvEz8+t2D4e5drbELIYQQovaqUKINcPjwYT788EN++uknTp8+DYCrqyudOnXi9ttvp3fv3uW+VlmJ9vTp05kzZw6PPfYYERER/P7777z22mv873//q9C1AVJTszDNCr28ysk8hWXHHMw67dDRfaCcyfaGFVuY+tSntOzalAdfnojVpVx1hJwuJMSH5OTLW9aSsHYX216aTcwNvWl02yAHR3Z5zC1rsC2dg4pogOWGe1AenpCVjLHlC/Ctg9n6BlAG5KRgbJ8FvvUxm40s9//HS6nMeIqyyZg6loyn48mYOp6MqWPJeFaOYSiCgi48KVfhjC4mJoYXX3wRgNOnT2Oz2fD39y9zvXVF5eXl8frrr/Pmm2/Sv39/AJo2bcqePXuYPn16hRPtKuddB7NOO4z4LZiu3ujI8lWB7DywHbnZecx4aQ4fPfsFdz99G4alaissOlpYt+ZEDurA4a9X4REWQN3B1V8R02jXEzy8sC2YSdEXb9irSPqEoBsNxNi3BHV0LbpBT/AMRkf1wjjyMyphO7pOm+oOXQghhBC1UKWmTv38/BwVBwBFRUUUFhZisZRcamCxWGrHntxKoaP7YBZkYxxbjeniiQ5tXq5T+4zsRnZmDl+/uxBPbw9um3xDuZef1ERKKZrfO4K8lNPsfm8hbkG+hHRoXN1hlS7ZPvZ+CG+JefoE6vg6tF8kBDZAh7dFpx9FHfsF7VcXPIOqO3QhhBBC1DKXTLQruq3eqFGjLno8Ozub48ftJbJN0+TUqVPs2bMHPz8/IiIi6Ny5M6+99hqenp5ERESwceNGvvvuOyZPnlyhOKqNUuhGQ9BFuahDy9EunhAQXa5Th986gOwzOSz6bCVevl5cf881zo3VyQyrhbaPjWXDvz9m28tz6PziRHxjI6o7LIzoJjDuQWxz3rcn2zfdBw0HoDITMPYswuxwG7j7YjYcjLH1M4wDSzBbjQWjeteaCyGEEKJ2ueQa7aZNm5b/YkqxZ8+ei/ZZv349t99+e6n20aNH89JLL5GcnMzrr7/OmjVrOH36NBEREdxwww3ceeedFZ7hrfI12ucryrcnaFE9KzQbqrVm5stf8cv837jx/usYdkt/JwZ5cY5at5Wflsm6ydMwi2x0feVuPMICHBBd5enURIpmvwN5uVj+cjdGSDDG5s/AKwSzzU32xDrtEJa9CzAjOqKjK7fzjayDczwZU8eS8XQ8GVPHkzF1LBnPyrnUGu1LJtonT56s0A0jIyMr1N+ZqjXRPp9ZBIU54OZbvu42k2n/9xkbVmxhwuNj6X1dVycHWDZH/vBlHU9i/WMf4hboQ5eX/4qLt4dDrltZOjODotnvQnoylpHjsQS4Y+z5HrNuR3RsXwDUoRWoxB2YLf4CfvUu+17yy8zxZEwdS8bT8WRMHU/G1LFkPCvnUon2JZ+4i4yMrNAfUZqxfzHGzq+hILt8/S0Gf33qFlp1bcqMl+ew8cetzg2wCnjXD6Xdf8aRE5/GludnYRYWVXdIQOmS7bZTqZgRbTFO/A4pBwHsO8i4B2AcWAJFedUcsRBCCCFqi9q9tUUtYUZ2gsIcjD3fQVH5SpNbXazc9+KdNGwZzbSnP2PXhn3ODbIKBLZsQKu/jyF911F2vPkNuoY84Prnku1FSYWY3qEYexdDbgZYXDAbD4XCHNShlfay7RVl2hwetxBCCCFqtksuHenfv3+510YrpVixYoVDAnOEGrN0BCD9CMbeBeAbidlsdLkfrMvJzOGl+94hMS6FyW/dS8NWDZwc6DnO+jjpyDer2T9zGdGje9JkwhCHX/9yaZsN2/efoXf/jtGuO1bvFJRHAGa7m8Gwok5swDj+K2ajoeiQZuW+rkrciUrYSkDvO0hNzQFr7S9KdFm0hpxUVPohVNoRcPXCjO4N7pe/e5F85OlYMp6OJ2PqeDKmjiXjWTmV3ke7c+fOtXqbuRojoAE6dhDGwaWog0vRjYaVqxCKp48nj7x5Ly9M+h9vPPIB/3rvAeo1rP6dOyojekxPcpMzOPrtGjxC/al/TZfqDgk4W7L9utsxPb0xf/+ZwobNcA1OQB36Gd1oIDqyIzr9COrwj2ifiHIliCpxJ+rQcvCPouDETozdP2G2nwAuNWONutOZNsg8hUo7ZP+TfwYA7RUGGccwtn6Grt8dXaetvViQEEIIcQWpcGXI2qRGzWifpU5sRGUlYDYeBkb5tzFPiU/lhUlvYZqax99/gLB6IU6M0s6Z73K1zWTLi1+S/Ps+2v3rZkK7ln+G2Nm01phrl2Ku+h5Vpw6u9V3QLa9DhzaFvNMY2z4Hz2DMljdcNDlUiTswDq1A+0dhNr2OQM8iMn58Hx3ZCR3VswpfURUrykdlHIW0w6iMI6iifLSygF99dGAMOiAa8s6A1hinNqEyjqC9wzFjB4FXcIVuJTMxjiXj6Xgypo4nY+pYMp6VU+mHIYVj6ciOmE2utSfZFXiwLrhOEI++dS+2IhtTHnqf9KQM5wVZBZTFoM3kG/BrGMm2KV+TsS+uukMqppTC0mMoxtCx6PgECvalw65FkJMK7n7omP6ozFOokxsvfI3iJDsas+l1YFix+ISggxqj4rdCYW7VvaCqkJ+Jit+GsXsexsapGPsXoTKOogNisTW5FrPTJMyIjpCZjLH5CyxbZ2Nsn4sOaIjZaJj9Dcz2L1DH19p36RFCCCGuAJc1o713714OHz5MQUFBqWOXKlhTlWrijHaxnBSMnV+jG/St0HrfI3uO88r97xIYFsDj7z+At5+X00Ksine5+RlZrP/nBxTl5NPllbvxiqhZFRjNvVuwLZiBcrfi0r4JutsE+3rtA4tRqQcwW94EPuGlzlOHVqLyz2A2HVH8yUVIiA/Jx47Yl0vU7Yyu36OqX47jaA05yai0w/YlIdlJ9mZ3f3RgLDowBrzrQGYCKnkfKnk/qiALbVjtlTeDG6ESdqIyjmNGtkfX74I6tgojeS/aI9A+u+176SVSMhPjWDKejidj6ngypo4l41k5ld5H+3xnzpzh7rvvZtu2bYD9I3agxBruSxWsqUo1OtE2izB2fweZJzGbjix39UiAvZsP8NrD06jfMIJH3/obHl7uTgmxqn74sk+lsn7yB7h4u9PllbtxdeKbh8thHt2Hbe5UMDQuvXtCx79AUR7G1s/BsGC2uQUsrvbOBVng6m1PRLWtxPKgP8ZT7fselXEMs/1EcHHO/zunMG1w5sS55LogEw3gUwcdEIMOjAX3AMhKQCXtQ6XsR+Vn2peNBDZAhzax97GeHSttog79gnFyE9q/PmbzayErEePQSijIRIe3RUf1ODe2ZZB/IBxLxtPxZEwdT8bUsWQ8K8ehS0def/11MjIy+Pzzz9Fa88477zBz5kxGjBhBvXr1+Prrrysd8FXDsNpnOz2CMPZ9D1kJ5T61aftG/O258Rzdd4K3H/uYwvxCJwbqfF4RQbR/8hbyUs+w+bkvsOWX/qSkOhnRTbDc8nfAQuFPq9A7fwSrO2ajoZCXgTr6CwAqYRvG5k/s/y+VuuAafF23Kzq4Ceiasb3hRRXloVL2ofYvwtg4DcvueaikHfbqmbGDMDvejdnyJrRvPVT8DowNH2LZMgt1ait4h2I2HY7Z/W+YLUehQ5udS7IBlIFu2A+zyVA4fRJj8+fg4oXZ7nZ0eFtUwlaMLZ9C+pFqe/lCCCFEZVRoRnvgwIHcf//9jBgxghYtWjB37lxatmwJwNNPP01ubi6vvPKK04KtqBo9o/2HgiyMHXPAVojZaix4+Jf71LWLN/Lhf7+gfe9W/O358Vis5dsysLyq+l1u4m+72frSbEK7NKXtY2NRlpr1CIFOTaDo01ehsADLdbdhNO2MOrYa4+TvmKGtMJJ2oAManFuD/ye1ZtYg78zZLfgO22ewtYm2etgfZAyMBb/69teXlYRK3mtfGpJ3Bq0MCIhChzRFB8eCtQKz9WfiMXbNh6I8zKbDIKQJZJ7COLgclZuGGdwU3aAPuHiWOK3WjGktIePpeDKmjidj6lgynpVT6e39zpecnEzdunWxWCy4ubmRnX2u0uHgwYP5xz/+cfmRXq1cvTGbj8HY+RUqKwFdgUS7+7BO5GTl8sXr85jx0hwm/HsshlGzktOKCOvWnKZ3DWPvh4vY+/Fimv51eI3aWlIFhWO9/RFsn7+G7bvP4DoDo2l3dPJee5LtV/+CSXaZ10vcAabNvrVdddIaspPsy0HSD6Oyk+3NHgHoOu0xA2PApw6gIDsZdWzd2eQ6w55c+9fHjOqGDmp0+UthfOtgdrgNY9d8LLsXYtZPQkf3wGxzi32nnpMbUBnH0A36oIOblmtrTCGEEKK6VSjRDg4OJjPT/q4nIiKCrVu30qWLfQ/kY8eOOT66q4VHgH1vZcu5tavl3VN44A29yT6Tw3cfLcHT24OxD42qUclpRUWN6EZe8mmOfvcrHiH+RI+uWQ8MqqAILDdNwjZ3Grb5MyDpIBbXLDRnx1yV/1MFlX4UTsehQ5pWbPbXEcwiOH3CnlinHbI/qAjgE4EZ1cv+MKNH4NkkPAV1dK09uc5Nt7/WgPqY9buggxs6bk9wVy/MNjeiDv6IcXw9OisZs9k16Prd0MGNMA6uwDiwBJ28FzNmALj7Oua+QgghhJNUKNHu0KEDW7dupV+/fowcOZJ33nmHkydPYrFY+O677+jfv7+z4rzynU2y1YkNqNNxmM1Glbt65HV3DiH7TA7L5vyCl58X100Y7MRAna/x+MHkpZxm3ydLcA/xJbxnq+oOqQQV3hjr8NHYls7H9tsaaNEIo2MvLEd/QSVsRddpV67rmPW6YEk7iIrfgq7XzclRY19vnX4E0g6hMo6hbAX2XUD8ozADu6MDGpxbmpGdgjr6qz25zkmzJ9f+9TDrdkQHNwJXz4vf63IZVnSjQZjeofaEe/PnmC1H2fctb3UjKmEb6tivGFs/RUf1QAdfwfuRCyGEqPUqlGjff//9JCXZt/GaOHEiGRkZLFq0iLy8PPr3788TTzzhlCCvKq5eqNPHK1Q9UinF2IdGkZOVy7cfLMLT24OBN/SqgmCdQxkGLf8+hvy0TLa//g1uAT4EtIiu7rBKCorC2r0LRRt+x7brANqzLioiGnV0Ndq3XvkKr3iFogNjUae2oOu0d05p9rzTZ6synl1vjUa7eKKDGmP+sd7acvbXQE4q6uTWs8l1qn2G268eZqP2Z5PrKtoNRil0RFu0ZxDG7gUYm7/AbHYNBMWi67RDB8RgHF6JceRnMjMOQlR/8KxZ20IKIYQQIJUhayR1YgPG8V8x67S3PwBWTrYiG+/+5xO2rNrJ3f93K92GdKxUHNX9gERBZg4bHvuQ/Ixsurx8F971QqstlvOpU5sxjv6CGd0Xjq3HdjAe24lUVPP2uIQXoNy8MFvfXGqtdpnjmZWEZfsXmPW6oet1rXxwWkNWYvHDjConxd7sEXh2f+tY8A4/9wYuJ82+x3XyPlR28tnkui46pAk6pHHVJdcXknfG/pBkViI6uie6fhd77FqjUvZiOfYLZmGBfV/yyE7l/hRIlK26f+avRDKmjidj6lgynpXj0H20CwsLKSwsxNOz9MfGOTk5uLi44OLicnmROkFtTbTRGnX0Z4z4rZhRvdGRHcp9amF+Ia8/8gH7tx7igRfvpG2vlpcdRk344ctNTGfd5A8wXK10ffVu3AJ8qjWeP5JsHdgQs/Fw+84bW2ZhS1XY9h1G1Y/Btb5G1+1Y6k3ShcbT2DPfvutMi+sv7yE/swhOx517mLEg277UwzfCnlwHxJbczSY342wRmX2orLOFZnwjzybXjcCtese4FFshav8yjKQ96ODGmE2HFi+1CvI1SPv9e4yUfWiPIMyGg84+uCkuR034mb/SyJg6noypY8l4Vo5DE+3HHnuMoqIiXnvttVLHHn30UVxcXHjxxRcvL1InqLWJNtiT7f2LUJnxmO1uv2jRjj/Lzc7j1QfeI+7QKR55YxJN2ze6rBBqyg/f6YMn2fjv6XhFBtPphTuxejhhiUU5lEqyz86eqhObMQ79SGFROLYN61HBgbg29sFscwP4RxWff8HxLMoDi1vFkuzCXFT6EVTaIcg4hjIL0YYL+EedTa4blHxIMTfj3Mx1ViIA2qcOOrSpfea6piXXf6Y16sTvqMOrwCsIs8Uo8PA/N6ZphzEOr4SCLPvykvrdK/QzI+xqys/8lUTG1PFkTB1LxrNyHFqwZv369QwYMKDMY/3792fdunUVi05cmFLoRkMwW4+tcMLg4eXOP96YRGhkMP+b/BFH98Y5Kciq4dcwkjb/vInMIwlse2UOps1W5TGoxF32JDuoUYkkG0BHtkMHN8JqTcQyZBQ6PYOC7Ymond9DYe6lL251tyfZ2SlQlH/hfnkZqFObMHZ+hbFxGsbBpZAZjw5piq3ZKMzO92A2HYEObW5PsvPOoOI2Ymz+HMuGjzCOrAKlMGP6YOvyV8z2t6Drdqj5STbYfx7qdcJsdT3kZ9mL26Sft9NRYAxm29vR4W0w4rdgbP0M0o9WW7hCCCEEVDDRTk1NJTAwsMxjgYGBpKSkOCQocZZhtZfzLsqzl2uvQPVIbz8vHn3zHrz9vHjt4anEH010XpxVIKRjY5rdO4KUTQfY/f5CqvrRAh0QjRnRAbPRsNLrgJWyVzf08MOafwDL6DvR+TYKNh6AbfPt66YvJS8DY9tnqISt591UQ2Y86tgajC0zsWz+BOPoKijKR9ftjK3VzZgd/4qOHQgBDezfL3lnUCd+x9j8BZb1H2Ac/gW0xmzQG1vnuzDb34qu1wnc/Rw6PlUmMBqz/a3g6oWxfS55B347N75WN3RMf2wtbwTDimXPt6gDS8r3ZkcIIYRwggol2kFBQezfv7/MY/v378ff398RMYk/M4sgN9WebOdmlPu0gFB/Hv3fvRiGwasPvU9KfJrTQqwK9YZ0JObGPpxctonDX/1SJfdUSbvsiZqrFzq694UftrO6YTa/DgpzseYewDLuQdAWCn/+Db2nHLG6+0NAA9SpzZC8D3VwOcbvH2DZMRt18nd7afLoPtjaT8Bse5t9aYTP2Yca87Psy1e2fGlPrg/9DNqG2aCXPbnucBu6fucKVR2t0Tz8MdvdAsENydm2BLVvMdgKzx33jcRscwtm3S6olH0YW2aiUvaV7w2PEEII4UAVSrT79u3Le++9x969e0u079u3j6lTp9KvXz+HBifOcvXGbD4a0Bi750FB9iVP+UNYvRAe/d+95OfmM+Wh9zmTVrvXYTW8ZQAR/dpw8IuVnPxxi1PvpU7+jnFwmT35LQ/vUHSjAaj0o1gK47HeMRmsVoq+n4d54CLXKMyxJ/S2AlRRHpYDi1Cp+9G+kZiNhtqXhLT8CzqivT0hByjIRp3cjLF1Nsa6qRiHfgRbAWZ0T2yd7sTscLt9h44rJbn+M6srZvPr8GjeDyNxN8a22ZB/3ve2YUXX747Z+hZw98XYvwhj7/ySfYQQQggnq9DDkGlpaYwdO5aTJ0/SqlUrwsLCSExMZMeOHdStW5cvv/zygktLqkOtfhiyLJnxGLvmgkcgZssbKrR2+8D2I0x56H3C64Xw2Lv34elz6YIjNfUBCbOwiE3//Yz0nUfp8PTtBLWNdfg91ImNGMfXYAY3QTcaWu5KnWiN2rcYlbgbs/UNaJsF26w30LkF+N98N1nB0eDuico/c3Z/60P25SFotKs3oMCWb68U6vKn/0cF2aiUA6ikffZdRgDtGWTfLSS0yVW5l3RIiA/Je7Zg7P0BDBfMFiPBL7JkJ22i4reijv8KykDX74kOby1l3MtQU3/mazMZU8eTMXUsGc/KceiuIwBnzpzhk08+Ye3atWRkZBAQEECPHj0YP348Pj4166GqKy7RBkg/grFnvr0sdd0uFTp1x7o9/G/yR8S0iOKRN+/Bzf3iiXpN/uErzM5jw78+Ijcpgy4v3YVPg3CHXbt4H/OKJtl/sBVgbP4CCnMxO9wOyYco+u5TdOZ5DzpaDZTVAHd38PQFnyCUTxBYNEbaLqjTAh3ZGmW1oHITUZnHUZmn7Am5Z+DZrfialK8wzhWs+Hs0OwVj13eQdwbdcAA6ok3pznmnMQ6tQJ0+jvaJwIwdBJ41Z2KgJqjJP/O1lYyp48mYOpaMZ+U4PNGuTa7IRBvgzKmz63MrmAACG1du5f0nZ9Kya1MefHkiVpcLFwet6T98eSmnWTf5AwC6vno37sEOeMAv/SiWPd9iBjdFNxpyWWMM2BO/zZ+DTzhmmxth72LYtxldaKINL7ThidZWyC9A52VD7tk/BRfZdcRiAQ8v8PRFeXqBhxfK3f5fPLyK2/DwQp39L24eqCt45rbE92hhHsae71HpRzHrtEE37F96Tb3WqOTdqKO/gK0IXbcLOrKjFLo5q6b/zNdGMqaOJ2PqWDKeleOURDstLY1t27aRkZFBv3798Pf3Jz8/HxcXFwzjMhMTJ7hiE+0/nDmFyjiGrt+tQqf9Mv83Zrw0h84D2zHp/27DsJT9/6w2/PBlHklgw+Mf4R7iR+eX/oqLl3vlLng2EdMhzS4/yT5LJe7G2LsIs15ndFR3/FQKp01/+3Z+f1aYh0o9APF7IPUoFBShDQ+0ZxjaNQBtGpCbjc49l5Sf+3sOcIHvc2WUTr7/+LtnGW0eXuDuhbLUjsSz1PeoNlFH1mDEbbCvcW9xXdnVLQuyUUd+xkjdj/YMts9u+zjuU5Haqjb8zNc2MqaOJ2PqWDKelXOpRPvC05ll0Frzyiuv8Pnnn1NYWIhSirlz5+Lv78/f/vY32rdvz3333VfpoEX5qLSDGKc2YVpcK1Q9ss/IbuRk5vLVuwvw8vHgtsk31NpZT58G4bR9/GY2/d+nbH3pSzo8dRvGRWbpL0Sd3Ij2CgP/+ujQFg6JTYc1xzx9AiNuAza/SFybtoXzf5kV5aNSDqKS90H6UZQ20e5+6JiuaFcPjOQ9mK1vQFkuXm1Vmybk5ZROxPOyIadkUq4zUiD+mP1rW9GFL+rmUXZy/qe/F7d5eqNcakCBGGWgY3pjeoeg9i3F2Py5fd32n5NoVy90k2uwpTXFOLwSY8fs8wrd1JzqtkIIIWq3CmUk06ZN44svvuC+++6je/fu3HjjjcXH+vXrx/z58yXRrkI6qidm/hmMY6swXT3ts7DlNOzW/mSdyWbRZyvx9PHkL/de68RInSuoTSwtHhjFzjfnseud72j59+sr9MZBxa3DiPsNM6wl2r++Q2PTDfujMxMw9i7GVi8aiopQqYfsyXXaUZS2od180JHtMUOanNuy78wp1PE1qITtl3wTpQwDPL3tyW5549IaCgvOmx3PgpwLzJjnZKJTE+1fF+Rd+KJWlwsn4mX93S/IaTPnOrQZ2iMQY9d3GFtnoxsPRoc1L90xMBbTt659r/L4zei0g5ixA0tU9BRCCCEuV4US7a+//pr77ruPSZMmYftTdb769etz/PhxhwYnLkEZ6EZD0YW5qIPL0C6eFUoQ/nLvteRk5vLDpyvw8vFk2K39nRisc0X2b0de8mkOfrES9xB/Gt06sFznFSfZIc3QMWVXPa0Uw4rZfATGps8489NHGPk55yXXbTFDmp5Lrs/nG4H2q4869bt9hwwHz7IqpcDVzf7HL7D8CbqtyL5U5Y/k/E9Juc7NhpwsyM1BJ52yf52XXfYe1n5BWIaNxWhQ/jeIFeIThtn+NozdC+xLeLKS0DG9Sy8JsrqhYwdgC26CcWgFlt3zMEOao6P7gEsllyIJIYS4qlUo0U5MTKRNmzKe5gdcXFzIzZUKbFXOsGI2vc5elnvfD5gd7ix7DXAZlFLc9uhfyMmyLyPx9PWgz3UVW+9dk8Tc2Ifc5AwOf/UL7sF+1Bva6aL9VdxvGHHr7ElVw0GVXpN9QR4BmE2HYzn+q72Ee0gT8I245PZyZr2uWHZ+hUrcYd9DuwZQFit4+4K3bwVmz03Iy4PcrHOz5NlnsK1biW32u5itu2HpPxrlcektJyvM1dO+/ObQzxgnfkdnJ2M2u9Zeov7P/Opitr0VFbcedXIjKuMoukFfdFBj2QpQCCHEZalQoh0WFsaBAwfo2rVrqWP79u2jbt26DgtMVIDVzV7QJju53En2HwyLwV+fuoXc7DxmvvwVnt4edOrf1jlxOplSiub3jiA/9Qx7pn6Pe7AfIR0bl905Nx11YqPzk+w/BDfEv1m7ij1w4huJ9qtnXz8e1qrWrh1WygAPT/DwLJGcqxadMNcswly3kqJDu7AMvQmjcdlv5CvFsKAbDcD0DkUdWGFft91yFHiFlNHXio7qgQ5ujHFwGcb+ReiAvZgxA8Dtwg+7CCGEEGWpUHYxdOhQ3n33XTZt2lTcppTiyJEjTJ8+neHDhzs8QFFOrt4Q0MC+a0b8lgpVj7S6WLnvhQk0bBnNtKc/Y+f6vZc+qYYyLBba/PMmfBqEs+2VOZw+eLJkB63tfzwCMFuNRTcc7PwkuxLMul3t1SALc6o7FIdTVhcsfUdiHT8ZvHywffMhRd9+jM4+45T76TqtMNvcBGYRxuZZkLz/wp29QjBb34wZ1QtOH8fYOhOVsF3KuAshhKiQCm3vl5eXx5133smWLVuIiIjg5MmT1KtXj/j4eNq1a8fHH3+Mq2sN2HngrCt+e7+y5GVgbP3ssqpH5mTm8NJ975AYl8Lkt+6lW//WtXbLn/z0TNZN/gCzoIgur9yNZ3iA/U1I3G9gK0RH967y5QCXvYWS1lf80gVts2GuW4756xJwccUy6C+oFp0u+VDrZY1pfhbGrvmozHjM+l3R0T0uPr55GWcL3cTZtwyMHQQeARW7Zy0h23w5noyp48mYOpaMZ+U4fB9tm83GwoULWbNmDWlpafj7+9OrVy8GDx7M3LlzueOOOyodtKNclYk2QNphjL0LwK8eZrNRFSrGcTotkxfveYvMjCxe/vIxvIP8nRams2XFJbH+sY9w8/Oi88t34ZaxDePEeszQlujYgbUn0QZ7kaKiXAh0fLn5mkSnxGP74Qv0qaOo2BZYho5F+V44qb3sMTWL7MtIEnaig2Ixmw4Hq9tFAtOopF2oo6vALELX64qO6HDFFbqRf3AdT8bU8WRMHUvGs3IcmminpaUREBBQYpYpNzeXL7/8kunTp5OamsqePXsqF7EDXbWJNqASd2EcWna2wuHQCiWVKfFpvDDpf2it+dd7DxBWr4y1rLVE+q6jbHxyBv5RvnQeDSqiVbUk2VC5X2bGzq8hN93+sKtR8X3CaxNtmpibfsH8ZSEoA6PfSIx2Pexrvf+kUv9AaI06tQV18CfwDMBsMerSJdkLsjAO/4RKO4j2DMFsOAi8wy7v/jWQ/IPreDKmjidj6lgynpVzqUT7kotTCwoKeO6552jXrh09evSgS5cuzJo1C4D58+czaNAgXnnlFerUqcNHH33kuMhFpeiwFpj1e2Ck7EWd2FChc4PrBPLoW/di2kymPPQ+6UkZzgmyCgQ0j6L1rS1JP5TOthVWzAb9a+UyDLNeV1RhNipxR3WH4nTKMLB06of1rn+jIqIwl87BNustdFqSg2+k7PuXt74BCnIxNn8BaUcufo6rN2bTEdiajIDCHIztX9pnuW2Fjo1NCCHEFeGSM9pvvPEG06ZNo3v37jRv3pwTJ06wYsUKbrrpJr744guio6P55z//Sf/+NW8P5qt5Rhs4O2P3Ozq42WXtmJCRkMrjt7xCYFgAj7//AN5+ZZSyrulsBRjbv+TwJpN9Cw4TPaoHTe4cWi2hVHb21dj1NeRlYLa/8me1/6C1Rm//DdvKb8FWhNH7GoxO/VBnl2w4bCYm7zTGrvmQlYRu0Atdr/Ol35AV5aGOrcZI3Il297MXuvFzbMGjqiYzW44nY+p4MqaOJeNZOZVeOjJo0CB69erFU089Vdw2d+5cnnjiCXr06MH7779fox6APN9Vn2ifrygPMhMgILrcp4SE+LB66WZee3ga9RtG8Ohbf8PDq5YU8NAazCL7lnhFeWjDlb0fLuL4D+tpevc1RF1beotKZ6v0L7OM41h2f4PZoB+6TluHxVUb6MwMbEvnoA/sQNWJwjJ8HCo00rH/QNgKUfuWYCTvwwxpim4ypHxbKp6Osz8smZdhX/8f3avC22zWFPIPruPJmDqejKljyXhWTqWXjsTHxzNo0KASbYMHDwZg/PjxNTbJFiWpY2sw9s6HjGMVOq9p+0bc99x4ju47wduPfUxhfi34iFxr++vdMQeK8sHqjjIMmt41nNCuzdj74SISf9td3VFWnF89tE+EffnIVbbNnPLxx3L93VhGTkCfTqXok1ewrf4BXVTkuJtYXNDNrsVs0AuVvBdj65eQd/rS5/nVw2xzG2ZkR1TSLowtMyH1gOPiEkIIUWtdMtEuKirCy6vkkoE/vg4MvMSDQ6LG0FG9wCMQY+9CyEqs0Llte7Vk4hPj2LPpAFOf+hRbkc1JUTqA1vaP80/9jvapU2J7Q2UxaP3IX/BrXJftr31Nxt7j1RjoZVAKs+EQzJY31sp15pWllMJo3gHrX59ANW2HuWYxya8/jXnqqCNvgq7fBbPlGMg9jbH5c8gox/eJxYqO6oXZ+mZw9cay73v7z1pBluNiE0IIUeuUq1JHYmIicXFxJf5crP1iNm7cyD333EOvXr1o0qQJ8+bNK9XnyJEj3H///XTs2JE2bdowevRoDh06VMGXJkr4o3qkiwfG7m8hN6NCp3cf2pFb/jGGzat2MOOlOZim6Zw4K6M4yd6EGd4GHVP6wUeLmyvtn7gF9yBfNj/7BdmnUqsp2Mvk4W/fhq4oD8wa/IbHiZSnN9aR47H8ZRJmbja2T1/DtnIeurDAcTcJisFsf4v952Xb16iTm8v3KYJ32NlCNz0h4wjGlk+vyk8ghBBC2F1yjXbTpk3LLBqhtS6z/VLb+/3yyy9s2rSJ5s2b89hjj/H0008zZsyY4uNxcXHccMMNjBo1ihEjRuDr68vhw4dp3LgxderUKe/rAmSNdply0+xLKixu9tk3F48Ldi1r3db8j5fw3UdLGHxTH8Y+NOqSBUWqzJ+T7Ab9Ljrrm30qlfX//ACrpztdXvkrbv7OL6/t0Af3tn2OjuqFDm9d+evVYkHeFpLmfo655VfwD8YyfBxGVGPH3aAoH2PvIlTqIczwluhGA8v/IGpuun3t9pkTaN+6Zwvd+DsuNieQtZqOJ2PqeDKmjiXjWTmVfhjy22+/rdANR48eXe6+7dq148knnyyRaD/yyCMAvPbaaxW6b1kk0b6AzHhUyr6z1REv/KFGWT98Wmtm/+87ls35hdF/HcZ1dw5xdrTlozXq8EpQFnSDvuVaWpGxN46NT3yCT3QYnZ6fgMXNuc8bOOyXmdb2N0sFWZjtJ1xxRVMq4o8xNY/tx7ZoFmSkYLTrgdFvFMrtwm8iK0Rr1NFfMY6vQ/vUwWwxsvy7+GiNStqJOroadBG6Xjd7oZuL/NxVJ/kH1/FkTB1PxtSxZDwr51KJ9iWnZiqSOFeWaZr8+OOP3H333UycOJFdu3YRGRnJxIkTGT58eJXFccXzqWNfvwyQnQwegeVO1pRS3PTgSLIzc/j2w8V4+ngy8IZeTgz2ErSGvAzwCEDHDPgjyHKd6t+0Hq0f/QtbX5zN9ilf0/ZfN6MsNTMBKkEpzHpdsez5FpW066qf1QYwohqj7vo35qrvMTf+hHlwF5ahN2M0bFH5iyuFbtATm3coxt7FGJs/syfbvhHlOzesFTqgAcbhnzCOrUGn7LfPbnuHVj42IYQQNVqFS7A70p9ntJOTk+nZsyceHh489NBDdO3alXXr1vHqq6/y3nvv0bdv3+oK9Ypk5p4hY+U7uNZphlf7ii0DsRXZePGB91m3fAuPTLmLfqO6OTHSsmmtydm5jPxjm/DrczcWn+DLus6+r1ez8fVvaHx9Tzo9cn3NWQ5zEVprzqz6GJ2fjd/A+4v3lRZQcOwQGXM+pijhJB7tu+E76hYs3j4OuXbR6USy1n6JmXsGr3bX4tagfcViO7WH7O2L0QXZuMd2w6NpH1R5thAUQghRK9Woqhd/PGA3YMAAJkyYAECzZs3YuXMnn3/+eYUTbVk6cikKFdmFguO/kme62peSnOdSHyfd+Z9xnE7L4o3HplNk2ncnqTJao47+ghG/BbNOO9JyXSHv8j76CuzblugjCez/Zg34eNFgTE8HB2vn8I/n6nTGsuc7UnevR4e1ctx1a5Eyx9QzFG57FOO3ZeSuXUru3h1YBt+IatrOAW+iPKHNOIzd35O9aT6Z8cfRsX3Lv3zHpS60uQ11dBV5B9eSe2K3fXbbr24l43IM+QjZ8WRMHU/G1LFkPCun0vtoV6WAgACsViuxsbEl2mNiYoiPj6+mqK5sOrITZnhbjFObUKc2VehcFzcXHnh5IlGN6/LuEzPYu7mK9g7WGnX05+IkW0f3qfR2d43vGEx4r5bsn7GU+FXbHRSok/lHY9Zpj/aSJQh/pqwuWHpdg3XCYyjfQGzfTcf2zYfozIzKX9zFA7P19Zh1O2Kc2oKxfS4U5JT/fKs7uuFgbM2vB62x7PoadWgF5KbJ7iRCCHGFqVGJtqurK61ateLIkSMl2o8ePUpERDnWQ4qKUwrdoA86qBHG0VWo5L0VOt3Dy51/vDGJ0Mhg/jf5I47scf7e1OroKoz4rfYk0wFJNoAyDFr9/XoCWkSz4815pO08cumTqtvZ/3d4h1V3JDWWCo3EcscjGP1HoY/soejD5zG3raXSK+aUgY7ti9l0OGTG2/fbzkqq2DX862O2vQ0zogMqcSeWLTMxtnyCOvKTvbCU6cBiPEIIIapFlSfa2dnZ7Nmzhz179mCaJqdOnWLPnj2cOnUKgLvuuovFixczZ84cjh07xldffcWiRYu45ZZbqjrUq4cyMBsNRftHoy9jvai3nxePvnkP3n5evP7wNE4dTXBCkOdov3qYkZ3O7priuPXUhouVdv8Zh2edQLY8P4us4xVMnKrLmVOofT9ctftqX4oyLFi6DMQ68XFUaCS2RbOwzX4HnZFS6WvrsOaYbccCGmPLLFRSxd6oYnFBR/fG7HAnZoP+4B6IStyBZfc8jA3vY+yZj0rYDvnysa4QQtRGVf4w5Pr167n99ttLtY8ePZqXXnoJgHnz5jFt2jTi4+OJiopi0qRJXHvttRW+l6zRriCt7Ymr1lCYTUhknQqt20qMS+aFe97CYrXw76kPElzHgZVDtYa0gxDY0OlVEXOTMlg3eRqG1UKXV+7GPcjXIdd12jq4tENY9i7AjB2MDnPALhu1SEXHVGsTc8uvmD99Z98msc91GB16o4xKzjkUZGPsWoA6cxKzXid0g16Xv4WfrRDOnEClH7H/yT9jj90zGB3QAB3QAHzqOGWLQFmr6Xgypo4nY+pYMp6VU+l9tGszSbQvjzr+GypxO/597iQtp2Iz3HEHT/HS397Gx9+bx6c+iF+gA3Z70Bp1+EeMxO3Ymo6EwJjKX/MSzhw6xYbHP8azTiCdX7wLq6dbpa/ptF9mWmNsnwW2fMx242vsHs3OcLljqk+nYVsyG314NyoyBsvwcajg8MoFY9pQB3/EiN+GDojGbHYtuLhX7ppaQ25acdLNmZMoNNrqjvaPgoAGaP/oixaeqgj5B9fxZEwdT8bUsWQ8K0cSbUm0Ky4nDWPnHCxuHhQ2uxFcPSt0+oHtR5jy0PuE1QvmX+/ej6dPxc4v4bwk24zoiI7q6fQZ7T8kbzrAlmc/J7BNDO2fvBXDWrkt9Jz6y+yPWe2Gg9GhNXdWOz89k+SN+0jeuA+3ID8a3z6oUm9iKjOmWmv0ro3Yls+FwgKMHkMxug5CWSr3/1md2oY6uBLc/ez7bXtd3raTZSrKg4zj9sQ74yiqMAeNAp/wc7PdniGX/TMi/+A6noyp48mYOpaMZ+VIoi2J9uXJjMeyey7aPRCz5Q1gqVjVxJ3r9/Lmox/SsGU0j7x5Dy5ul7FX8Nlqj0biDvua7Po9qizJ/sOJZZvY9c53RA5sT4sHKldy3qm/zIpntQsw291RY2a1tdZkxyWTtH4PSRv2cXr/CdAa92A/8tLO4BEaQOtHb8C/8eVtb+eIMdXZZ7At+xq9dwuE1cU6/BZUeL1KXZPTJzF2zQezyP7AZHDDyl2vLFpDVuK5JSbZifZmVy+0/9mk279+hX525R9cx5MxdTwZU8eS8awcSbQl0b5sfrZ4MtfPse+O0HRkhUt9r1++malPfUqHvq3523PjMSpYdVHFrcOI+63akuw/HPhiJYfn/EzsuP40HNvvsq/j9F9mqQcxDq/EbHEDeDpwfXwFmTYbGXuOk7R+L0nr95KbkAaAb8NIQrs0JbRzU7yjw8jYc5ztr31NflomDcf1p8GYXhWuzOnIMTX3bcO2dA7kZGF0HYjRcxjKWoliMvmZGLu+Q2UmYkZ1R0d1c+73cEG2fZY7/QhkHEPZCtDKAr6R52a7PQIuegn5B9fxZEwdT8bUsWQ8K0cSbUm0L1tIiA8pO39DxW/BbH59hZeQACyb8wtfvvkt/UZ357bJN1RsRrggC5WyH12nXbUl2WCfld35v2859eMWWj40msgBFasG+Aen/zLT2r7ziKXq61AV5eaTsuUgyev3kPz7fgozc1FWC0FtYgjt3JSQzk3LfKi0MCuX3e8tIGHNTgJaNaD1w9fjHuxX7vs6ekx1bg62H+eht6+DwDAs14zDqBt76RMvxFaIOrAcI3E3OrgRZpNhYK3Yp0OXxbRB5qlzs9259jc72t3/XNLtGwlGye8V+QfX8WRMHU/G1LFkPCtHEm1JtC9b8Q+fabPPZtuKLiuJ+/q9hSz6bCWj7hrKyIlDL95Za9SJDejw1g57wMsRzMIiNv/3c9J2HqH9U7cR3K7iSwGq7JdZQTYUZIJ3JR/uu4S81DMkb9xH0vo9pG47jC6y4eLjQUjHxoR0bkpwu0blWn+ttebUj1vYM+0HlNVCy/tHEta9fOvMnTWm5uE92JZ8CafTMTr0xuh7Hcr1MteSa406uRl16GfwDMRsORo8/B0Z7qXlnT73QOXpOJS2oQ0X8K9vT7z9G4Cbt/yD6wQypo4nY+pYMp6VI4m2JNqXrcQPX2Euxs6v0WEt0BEdKnQdrTXTn/+SNT9s4I7HbqTvqO4X6og6tBwjaRdmg37oOm0r9wIcrCgnj/X/+ojcxAw6vzQR3wZ1KnR+Vf0yM7Z/ad+BpO3tDl2rrbUm61iifUnIhr2cOXASAI/wAEK7NCO0S1P8m9XHuMyHCbNPpbJ9ytecOXiSukM60mTiMKzuF5/9deaY6oJ8zJ8XYG5aBX4BWIbejBHT7PIvmH4MY/dCAPuOJIHRjgm0omyF9mT7j9nuAvv4ac8QPCKbkO0WCT7hNWadf20nSYzjyZg6loxn5UiiLYn2ZSvxw6dNjP2LUKkHMBsNQ4c0rdC1iopsvP3Yx/x/e/cdHlWVPnD8e++k995DCqTQe68KCgqoqNjF3ta2a1vL6m/dXcsWXRV7w7U3rAhYEVBq6C0QSEJ675nMZGbu+f1xQ0IgQMokMwnn8zw+IZM7M2de78y8c+Y979m1YR93PHkdo6YPa33A0Ul2zHhEbDfXs3aSqbyGjfe/htAE4/99C56hjitzOKGyAxgOfNep/0/H0qw2KvcepmRjOqWb0mkorgTAPzmGsHGphE1IxTs2rEuLRFvdn8XKwQ9/IeuL3/COCmbYfQvx63/iXWF7IqZa3iFs330IFcUoQ8djmHkRimcnO+k0VKHu+QrqyxGJ0xAxYxx7ngsBxvKmLiZZKLUFII60D4w/qn1gF9sUnsZkEmN/Mqb2JePZNTLRlol2px335NOsqHu/hNoCtIEXQEBch27P3GDmX3e+TE5GPvc/fxvJI5pqX4WGcvBH1NK9aDETEP0m2u9BdIPa7CI2PfgmHiH+jHv6Rlx92lfi0mMvZkKg7ngPhEAbcXWHZyatRhNlWzP05DrtANZ6E6qrC8HDEwkdP5CwsSm426M/+kmU7zjErv8upbHGSPI1ZxM3f0Kbm8r0VEyF1YL22wq0DT+Blw+G2Zeipgzv3I3ZGlHTV6KUHUALG4RIPgs6sSNrdwj2d6Hi0B6ozEKpzEaxNjS1D4w8qn1gyIk/HAhNLzUTNv3nyf7d9Lui2UBYQTtyXau+xb27n15i4+EPLl3vY+8oMomxPxlT+5Lx7BqZaMtEu9PafPJZTai7PwNTtd72zye8Q7dZW1XHk7e8QE1lLQ+9chcx/SNRSvaiHvweLXaCPpPdC5TvyGTL4+8SOLAfo/+6CNX11LXrPfpidmRWO/lcREjKKQ83lVVTsknvElKxK6up3tqL0LEphI1PJXhEf1w8ezbZaawxsufFryjZsI/gkQMY+scLcQ9sneD39BuEKMrFuvwDKM5DSR2J4eyFKN6d2DlUCJScjSjZv4FPuN5v26MDt3MkoW1OXpsSVWFtuvzofx+V0J4iCfZ0V2kwmvTNdzQrWIxNNf9GFK0RBAhF1ddqKAZAaXUbCp17vRU2DWG0oBkbEfWNiEYbiqcLiqcrqqcb+Pqg+AQhPP31xNsjAOHhD57+4O7X4Y5IPUkmMfYnY2pfMp5dIxNtmWh32gmffI11qDs/RoQN1NvudVBZYQVP3Pw8igKPvP5HgsMDoDKrR3Z8tKeCVdvZ9d+lRE4fxtB7Lj5l+USPvpgJgbr9PVBAG371cTOQQghqs4oo2ZRO6cZ0ag4VAOAVFdzcgi8gtV+H2+3ZmxCCvO/TSH9zBS6ebgy5awGhY1s+ODjiDULYbGgbf0L7bQW4umGYdTHKkLGdK58pO4Sa/p2eKPqEHZ8AtzED3JWEts3Hg6Lfv2JAdXFBQ9WTaNXQfHlzIms1g7UBLA0oQkMoCrj7gHsAwisIXL2arueif5OiuoBqQBx1O8JkQpSXISpKEWUliLJiqCzTy1gA3DzAxxeqyvUPDEe4u6F4uqF4qKjNSbgrws0FxcMXPPwRR2bAPfwRHgF6Iu7q5dDyHJnE2J+MqX3JeHaNTLRlot1pJ33yWYzg4qm/gQnR4Tey3IN5PHXLcwQE+/HwG/fi4+9thxH3vMxPV5Px/k8kXDyN5EVnnfTYHn8xqynQW8l56TsTalYblbuzmzaPScdUWg2KQkBKLKHjUwgbPxDv6BC71VvbU11OCTv+8yl12cX0mzeB5GvPxuDm6tA3CFFWhG35B4j8LJTEQRjmXIbi34n+5cZy1IOrwNZ4XIIrjk1220qAj05ij7vcBVT1mH+7HHNMy4epdsdTs0FtPkpFU213g167LzwCm0pM4hE+UVBdgSjOQ5TkIYrzESV5UFfTcjv+QShh0ShhMSjhMSjh0eAfjKIoCM0GVeWI8uKm/4qgvBhRVgTmhpbbcHFB8fHSk3B3FdVNoHi66jPiqopQXVqSb8+jZsOPzIh3cDOujpJJjP3JmNqXjGfXyERbJtqd1q4nX8Uh1IItes12e9+whIZy8HsObNjOv94oJS4llvsX3477KTpMOCMhBHtf/oa879MY9IfziJ0z9oTHOuLFzFLXQNmWDEo2pVO2NUOvt3ZzJXhEf72/9dgU3ANP/ALhTGyNFjLe/ZHD36zHJy6c4fcvJGH0AIe+QQhNQ9uyBm31N6AoqGdcgDpyMkov7djR2XNU1JZA1jbIO4BWWoSoNSHqG+HI66+qQkiknkyH6Qm1EhaN4tnxD9hCCDDWIcqLEOXFevJ9JBGvrmg5UFHAxwfFxxvVyx3FXUFxsaG6g+LaUmoiXD1bZsCbku/mRNzDr8vdV2QSY38ypvYl49k1MtGWiXantS/RzkRN/6b9u0cKDSXje9SydLR+k9h80IOXH3mHYRMHcefT12Nwcd5ayxPRbDa2P/EhpVszGPnIlYSNbbsmuqdezBpKqppLQip2ZyFsGm6+7oSOH9xcb21w730fao4o3XKA3c99gbXBzOi7LiBw6jCHz8KLqjJsKz5CZO9HiR2A4dwrUILCHDqmzmjPOSrqao6apdZnqqksaSn9cPdECQpG8XFDdbOgeggULzfwDW+e7cane9oHCksjVJToSXhZMaKiuDkZx2ZtOdDTC8UvAMXXC8VTT8JVVxsoJtSjynIEip5sexyVfHseNSPu6nnKb/NkEmN/Mqb2JePZNTLRlol2p7X3yacU70Y99CNaSCoiac5JOxK0JNmTETHjAFj15e+8+6/PmDJ3HNc/crnDk6bOsDaY2fzI29TnljL2yevxT4o57pjuejETQlBzqIDSpsWMtVlFAHjHhBA6LoWIwGwCYj0RIxc5ZcvEzjBX1rH7+S8o25pB6LgUhty1ADc/x5YfCSEQOzdg+/kLsFlRp85FHXcGihMv1DvW0eeo0DSoLGlOpo8k19QfdQ77BzfNTh8p/YgBv8CW53Bz+8BMfbOc2kIUBMLFExEYBwE90z5QaJpexlJejKg4aia8rBga6loOdHGFgGAUf38UHx8ULzc9CXexoljqUCzG1reruurlJ0ctzmyZDfcHg2PLm/oqGVP7kvHsGploy0S70zry5FPyNqLmrEOLGo2In9b2QXVFqLs+RcROaE6yj/jqzRV8/db3zF00i4tvm9fVoTuEubKWjfe/js1sYfy/b8YronW9rj1fzDSLlYpdWfrM9aZ0TGU1oCoEpPZrXszoHa3XZiul6agZK7Alz4WQZLvcvzMQmkbFr9vZ8uI3uPl5MfSPFxF8pGWkI8dVW4Xt+08RGTtRIvphmHslSli0o4d1UqLRjCjJx8dYRu2hQ3pSXVoAVot+gGqA0Ei93KMpoVbColE8OthP3GJCqT4MlZlN7QNNHWsf2A2EsQ5RUdxc/32kJpzq8pZZehS9njwoFMXfH3x8UJuScEWYUMw10FCld2o5+rbdvHH1CaLRxeeYspQAfRFpLy0xcjSZGNqXjGfXyERbJtqd1qEnnxAoWatQSvbovZs9Ao76mwYo+punqar135qvLvjfPz9l9dfrufKeC5m18ATJupOryytl4wNv4Obvxfh/3oybX0si0tUXM0tdA6VpByjZuI+yrQexNZgxuLsSPHIAYeNTCR2Tgltbi0qFhrr9XVAMaMOv6jOz2qDH9NCmA+z8z2fU55YSv2AKSVfNbFe7xe4khEDs24rtx8/AZESdOBt10tkoLo7tly2EgLrq5oWJokSfqaaiFI6UTHh4tSTSR2apg8NRDHaOqdCgrrhlh8r6Ev1iN1+Ef4zets/NG+HmA67e4OYDbl49lpwKq6WpDKW49YLMihKwNLYc6OGFEhwOQeEogUFNNeFu4CJQGmtws9VjqSkHc22rbjFCUY8qSwkAD79WXVNw8ehTz1V7komhfcl4do1MtGWi3WkdfvIJDRoqwSu41WXKgRXg5qPPdJ/kjUOzabz08BK2rd3NrX9bxLhZI7swesep3HuYtEffwW9AFGP+di0Gdz256syLmbGokpKN+yjdlE7lnsMITcMtwEdfyDg+leBhic23fzJK6T7UjJXYUuZBcFKnHpczOhJTm7mR/W+tJHflZvz6RzHsvoXNM/qOJIx12H5aitizGUIiMZx7JWp0fM/ct2bTE8VjSz+MR5VKBIQcVfoRTfDAVCosro4p32qs02e5m0pMsBiPa2MoQG/X5+bTlIR7g6tPS0Lu1pSQu3p2W0IuhAY1Va07oRyZBa8/qqOKwQUCQ/GIiqbRJxglKBR8fVG83FCtRjBVg6kaxVQNDdUo1obW92Nwa96wRwT3R4QPlol3E5kY2peMZ9fIRFsm2p3W6Sef0FCyViMCE1BK9qCWH0CLm4qIHnPKqzaaGnnmT6+Suecwf3r2FgaN6Z2lDkW/7WbHvz8lfOIghj9wCYqqtm+hmaZRc6iAko16vXXd4WIAvGNDCRs/kLDxqfgnRbe5S+Ipbhh139doEcMgyPHlFfZybEyLN+xlz+Kv0BqtpN48l+hZo5yi5l87uBvbyo+hrhp17Bmo0+ahuNpvQaowmxCl+S2LE0vyW5d+GFyaSj+aOn6Ex6CERqN4tN7V1KnecIXWtGFOHTTWozT91P9dD5amy4+pm4amRYxu3k0z4a2TcNGcjHu3azFjh4bcYGwpQ2lKxNWqUmxlJU3f7DXxDUAJDtdnwoMj9H8HBIJBoJhrUBqqwVSlJ+HGChRTNcIvCi1plt5v/TTnVOdpHyDj2TUy0ZaJdqd1+slnNaPu/hTFWAbQ7iT7iPoaI0/dtpjyogoefPlO4lKOX1jYG2R/9Tv7315J3PmTSL3hnBPG09ZooWJnS721uaIWVIXAQXH6zPW4VLyjgtu4B6mtmJrKa9j136VU7MwkfNJgBt9xPq4+nie4hZ4jzA1oq75C2/Y7BIRgOPcK1LiOfZBsKf1o6vhxpPSjsrTlIA8vlIjYo/pTR+vJnOHUizJ75RuuZjsmIT8qCW9OzutQrKbjrioUtTkZb5WEu3kjXFv+3ZUyjtBQX0qKKqGyrDn5ProtIY1HjcvdAyUoXC/VCQ5HCY5ACQpDsZSiZq8FiwkRPRIRP7lXb0vfVb3yPHViMp5dIxNtmWh3WpeefI11qPuXIUJSEJEdLwGpKKniiZufw2qx8cjrdxPmBGUAHSWEIP3N5eR8u4HUG89lzA1nN8ezscZIadp+Sjel6/XWpkYMHm6EjBpA2PiBhIxOblXfbTemapTSvYiYCX3ia+gTnaNC08j+8ncy3v8J90Bfht5zMUFD4nt+gG3QDh/AtvxDqCpDHTEZ9YwLjptZBn0HSiqKj0+qG+pbDgoIab04MTxGny3tQlLYZ99wNSs0GttOwpt+YqlHsZqPu6pQDE3J+FEJuevxyTkG9+OeVyeLafMHp7bKUGqrmo9TIvphmH8VauUelIId+geBxBmIsNQ+8TzuqD59njqAjGfXyERbJtqd5ugnX0F2EU/e8gLefl488trd+AX5OmwsnSVsGtv/+TElG9MZd//FVJfVUrIxncp9h0ETuAf5EjoulbDxqQQNTcDg1r2L5ZSSPagHf8CWel6fKCE51TlanZHHzv98hrG4ksSLp9H/sjNQnaBXu7A0oq1ZhrZ5Ffj4Yzh7IXj6tNRRF+chSgtbej8bXFBCo+DoRYphUSju9p2pd/Rz3inYrG0m41iaZsuPJOe2xuOuKlSX5pKVI+Uq3oHB1FtcWteQt2NzL2E26X3ACw43bYikYjj/WtSQQNSDP6HUFiMCYtEGzALv0+sbL3me2peMZ9fIRFsm2p3mDE++g7uy+PedLxOVGMEDi2/H07t7++12B5vZQtqjS6hKzwXAJy5cb8E3PhW//lEdr7fuCqGhbnsHDO5ow67o9bNh7TlHrQ1m0l9fTv7PW/FPiWXYvRcf13rRUbSCbGzLP4DSwpYLPX1a6qjDjnT9COuRftzO8JzvNWyNLTXjlvrm0pVWM+SN9Sia5birCtW1zXIV3HyaSlaOJOT6B29RUYr1izegtBB16rmok85CLdqNkvUb2BoRMaMRcRO7fTt5ZyHPU/uS8ewamWjLRLvTnOXJt+P3Pbzw57cYODqJP/7nJlwc3LqtMyx1DTTsycIlLsLhSZ5SvAf1UN+Y1e7IOVq4dhd7X/4GoQkG3TafqBnDu3l07SNsVsS+beDhqSfVPv4OW8DpLM/5PkMIQgLdKSssOn6G/MjvTUm6otmOv7rBTU++A+LRIkZi+/FLxJ7NKP0HY5h/DYoBlKw1qEW7Ee6+aP3PgJCkXv8B+lTkeWpfMp5dIxNtmWh3mjM9+dYu28jbT3zEhLNHc9P/XYnak7PAduI08dRs+qy2i0evn9XuaEwbSqrY+cxnVO3LIXLGcAbdOg8Xr973LUl3cZpztA9pV0yFAJu57ZpxUzVUZoGrF1q/ydjyytF++gL8AnBZcCNKRCxU56Nm/IRSX4oIjEdLmgmegT3zAB1Anqf2JePZNadKtHtftiKdlqbOG89Ft85lww9b+PTFbxw9nN5NNSBixoOxTP/vNOIZFsDYJ6+n/xVnUrRmF+vufrm5pEeSHEZR9M4mXsEQEIcIG4SIGYdIOANt4AX6B2J3fwyHfsTVtRDDRYvAZsP63rNoO9eDfzTa6Kv1Ge2aAtTN76Bk/w6248tWJEnqWTLRlnqNuYtmMWvhVL7/6FdWfPCLo4fTq4nQgWgjrwXvUEcPpcepBgMDLjuDsU/dAEKw6cE3OfTJrwibduorS1IP0ixWClZtp6rAgjb0UrQBZ4O5GpeSNbieMQklKg7bdx9gW/ERwmZDxIxGG3s9IjQJ9fB61LR3oDzT0Q9Dkk5rva/YVTptKYrC5X9cQHVFLZ+++A3+Qb5MOmeso4fVO6kGfZvnIz2I3XtfR5euChzYj4nP387el7/h4Ac/U779EEPvuRjPUH9HD+30Vl+GUleECOqvbyhzGrKaGsn7Po3sr37HXF6Dwd2V0Y9fQ+CgwYig/ii5G1ALt+Pa3w2r/wi07b8jivMwLLgBxT8IMXAetohhqAd/wrD7C0TwALQBZ+jPeUmSepSs0ZZOyFnrtiyNVv57z2sc2H6Iu/99E0MnDnT0kNrFGeOp7vkcbBa0oZf1ylpte8RUCEHBqu3se20Ziqoy+I7ziZg8xE4j7F0ceo5aGlByfkcp3o2CQKgGREgqImoUePW+PvpHdCSmlroGcpZv5PA367HUGAkcHE+/eePJeO8nGqvqGPvE9fj1j9IPri9DzfoFpSYfa60L1t3ZYHDBcN61qIlNr4maDSUvDeXwegBE3EREzBj9g3Yv5oyvpb2ZjGfXyMWQMtHuNGd+8jXUm3j6tsUU55XywIt3kDion6OHdErOGE+laCdq5s/YBi6AwHhHD6fD7BlTY2EFO5/5jOoDeUSfNZrUm87FxeP0aJd2hEPPUVM16vb3EOFDECHJKCV7UUr3IRJnIsIGgcWkt7vrZUlie2LaWF3P4W/WkfPdRqxGMyGjk0hcOJ3AQXEANJRWsenBN7GZLIx76np8+oXrVxQCpWw/yuE1iKpKLPurEDV1qNPmok46G0Vpqg411aAeWoVSloHwCtJ7bwc6/2vmiTjja2lvJuPZNTLRlol2pzn7k6+6vIYnbn6eBqOJR167m4h+YY4e0kk5ZTw1G+rWJeDmgzb00l43q23vmGpWG4c++oXMz9fiFRXE8PsuaZlBPA306DkqBFRmohbtQEs9D1QXsJr0RYFHWE365aoLysEfUCqzEOHDEBFD9T7TvcDJYmoqqybry9/J+z4NzWIlfOIgEhdOa/Ocqy8oZ9NDb6IoCuOeuhGvyKPahNoaUXI3Ql4a1gNlaMXVLS0APY/aYbY8E/XgzyimarTQVET/GeDeO+J4NKd8Le3FZDy7RibaMtHutN7w5CvOLeWJW57H3cONR16/m4AQ561BdNZ4KkU7UDN/wTboQgiIc/RwOqS7YlqxK4udz35OY3U9SVfPIv78ST27sZCD9Ng5Wl+Gmr0apToH4RmElno+eAac/DpVh1ELtkFVFigqIjgJETEcfKOc+gNiWzGtLygn64u1FPyyHTRB5IzhJFw0BZ/Yk08W1OUUs+mhtzF4ujHuqRuPX09grEDJ/AVt326sh8rB1x+Xi2/V+7MfYbOg5G5CydmkdyCKn4yIHglK7zm/nfW1tLeS8ewamWjLRLvTesuTL2tfDv+8/UXCYkJ48OU78fJxzgVUThtPzarParv7og3pXbPa3RnTxhoje176mpL1ewke3p+hf7oI96C+vWi0289RSwNKzjqU4l3g4oaInYgIH9axcpCGKpSiHSgle0Czoo25SV80KYRTnrtHx7T2cDFZn6+hcO0uVIOB6LNGkbBgCp7h7e95XX0wn7S/LMEt0IdxT96Ie+Axb/BCQMVB2LYcy45MsAoMZ1+EOnJ66+MaqvTZ7YoshHcoWtIs8I/u6sPtEU77WtpLyXh2jUy0ZaLdab3pybd7YzrP3fs6ScMTuefZW3B1d3X0kI7j1PEsO6D/DO5du8p1d0yFEOT9sIX0N5Zj8HBlyF0LCBuX2m3352jdfo5WHEJN/xYRMRwROxFcu7BZkM0CtYUQ0E8vgdrxPiIwQZ/ldqLuGqGhvmT8vo+sz1ZTsjEdg4cbseeMJf78yZ3+4Fa59zBb/u9/eEYEMfbJ63Hz9Tr+IJsFDq3F+vMKRFUDanIy6vxbUNzcW44RAsoPoh78BcVcixY+GJE4Td8C3ok59WtpLyTj2TUy0ZaJdqf1tiff+u/TeP2v7zPmjOHc9vdrUA3O9VVob4tnb9BTMa3LK2Xnvz+lNquI2HPHk3LdbAxO+GGuq+weTyGgMgulOheRMF3/3Vxj/0S4sR41axWUHwQEBCaiRY4A/34O++AohKBydza5X/1G0eYDuPh4EjdvAv3mT2g7Me6g8u2H2PK39/BLjGTM36454Q6nor4cseJtbBmHUfy9Mcy/GiX2mK46tkaUwxtQ8tLA4IpImIqIHOa05STytdS+ZDy7RibaMtHutN745Pv+o1V8/MLXnHnRFK669yIUJ5qddfp4NhpRslbpC838e0dHgp6MqWaxcuDdHzn89Tp8+oUx7L6F+MZH9Mh99xS7xtNYhpq9BqXqMMIzEG3o5eDifurrdYW5FqV4l/6fxYgWOhCRNKd77/MYQgjK0g6Q+dlqqtJz8Qjypd95k4idMxYXL/s+/pKN+9j+1McEDOzH6L9ejcH9xF1ytC3fY/v5O1DAZfwolPEXHd8/v74c9eBPKFW5CN9wvTuJX6Rdx2wPTv9a2svIeHaNTLRlot1pvfXJ98nir1n54SouvOVc5l97tqOH08zp46lZUbe+DR4BaIMX9ooSEkfEtGxrBrue+wJrvYnk62bTb+54p/pA1xV2iaelASV3PUrRTjC4IWIn6OUcPdmWT7OilGcg3HzAPxZqClDK0vVxeAV3y10Km0bx+j1kfraG2qwiPEL9SbhoKsMvnUZlrblb7hOgcM1Odj7zOSEjBzDykStQXU+8D50oK8D26UuI6moMCSGok8+B6NF6Z5fmgwRKaTrKoV+hsR4RORyRMMWpNg9y+tfSXqZPxLNpzYEWOQxCknr0rk+VaMudIaU+Z+Ht86muqOWL15bjH+THtPMmOHpIvYPqgogei5r1K9Tk6QmKdJyQUUlMeuF2dr/wJemvf0f51gyG3H0hbv7OXdfaU5TCbShFOxERw5rqsB2QoKkuiNCWjawUYylK8W7Uoh0I/1i0iBEQlGiX0gjNaqPw1x1kLl2DMb8c7+gQhtx9IZHTh6G6GPRe7N2YaEdOG4bNZGHPi1+x49+fMvzPl6Ia2v5Qo4REYbjxMWzL/odt/05EzVJchu9EJM+CwISmgxRE2EBEUCJK9u8o+dtQyg4gEqchwof0ig/g0mmm7CBq+gr93Iyf7OjRHEfOaEsn1Js/5VqtNp6/7w32bN7PnU/fwMipjt/pr1fEU7OibnkbPAPRhix09GhOyZExFUKQ891GDiz5HhcfD4b+8SJCRg5wyFjspdPxrMxCsRgRYYPB1gimGvB2st0cLUZ918minSiNtQg3X7TUeeDTufIfm9lC/k9byfpiLabSanwTIkhcOJ3wiYNQjlof0lPn6OFv1pP+5nIiZwxn6B8vPGk7SiEE2pbVaD9/Ae6uuA0KRYkdiJYwHTwCWh9cV4Ka8RNKTQHCL1rvTuIT2r0P5hR6xWtpdzNVoRTvQfSbpH+Dk70GEZICftEd/jDUa+MpNJSs31BzNyF8wtEGn+eQhdCydEQm2p3Wa598TUxGM/+64yXyDhVy/wu3kTQ80aHj6S3xVAq3oWb9im3wxU4/q+0MMa3NLmLnfz6jLqeEuPMnkbzorJN+fe/MOhxPY3lTHXY2wjsMbdgVzj/jKTS9+0nxbrTkc8DFA6VsP8IjAHzCT3l1q9FM7opNZH+9jsaqOgJS+5F4yXRCRie1WULUk+fooU9/5eD7PxM7ZywDb5t/ypImLS8T25dvQUMdLslhGMJ9EdFjEdFjwXBMOUnxbpTMNWAxIaJHIeIndX/N/Qk4w/PeoRqqUPd8pre3HHYFWOpR93yBolkQbj6IkBREaCp4hbbr+dgr49lYj7p3GUp1LlrkcMSAM1qXQPUgmWjLRLvTeuWT7xg1lXU8ecvz1FXV89CrdxKd6LiFPb0mnjYr6o53EVFjEBHDHD2ak3KWmNrMFvYv+Z7c5RvxTYhg2P2X4BPj2Fm/zmh3PC2mpjrsHY6rw7YXoaFueVuf5faNRESMQAQnHfdYGmuM5Cxbz+FvN2CtNxE8oj+Jl0wncHD8SRPanjxHhRBkvPsjWUvXEn/BZJKvm33KZFvU12D7agkiJwM1sR+u0S7g6Y8WPx2C+rdO1CwNKFm/oRTuADdvRP8ZekLXwx+unOV57xANFah7PgdNQxt8EXg3vc7YLCiVmSil6VCVjSI0tMgRiIQzTnmTvS6e1Xmoe78FqxmRdBYiYrBDh+N0ifbmzZt566232LNnDyUlJTz11FNceOGFbR772GOP8cknn/DAAw9www03dPi+ZKLdNb3uyXcCpQXlPHHz86gGlUdev5vgDmwOYU+9Kp6arVckTc4W05KN+9j9wlfYzBZSbzqXmLNH96qFku2Np5r+LVQcQoQPRfSbCK5db1fnUFYTSslefSMcUxXC1UuvMY+ZgLmyjuyvfid35WZspkbCJgwkceE0/JNiTn279Pw5KoRg32vfkbt8I/0vP4MBl5956utoNrRfv0Xb+BNKWCSuA8NQqUMExKMlzADPY14zawr1cpK6YkRAP7QBM8G7exaZtsXZnvc9xliuJ9lCoA2++MTlWZYGfTGwVxD4xejf4ORtQoSmIoKTj+uT3mviKQRKXpr+zYqnP9qg8x1exgSnTrR7vEmm0WgkOTmZRx55BA+PE29WsHLlSnbu3ElY2Mm3pJWkUwmNCuae/96Cqd7Es396jbrqekcPyfmpBrBZWzaykdolbPxAJr1wO4ED+7H3pa/Z/vTHNNYaHT0s+6jM1jeIAbR+k9GGX4XoP7P3J9kALh6IqFFoI6/FNnAB+ITTkJPL3leXseamZ8n+eh1h41OZtPgORj58RbuTbEdQFIWBN59L1MyRHPpoFdlf/n7q66gGDGdegOHCGxFVlTRuOojVbQDUFqBufxfl8G/6BjhH+EWijbpSr9euK0bd8j89+bE1duMjk9TsNQD6+pmTrYFw9dS/jfQ7cp4qIGyoWb+ipr2BumcpSvEesHbfIl27s5pR936DmrkaQgagjbq6dZJdmYWa9oa+66yT6fFEe/r06dxzzz3MmTMH9QSLNfLz83niiSd45plncHXte5tCSD2vX1I0d/3rBkrySnnhgTdpNMk3hFNRSnZjOPAd1OQ7eii9ikewH6MfX0TydbMp3byfdXe9RMWuLEcPq/OMFah7v8Kw70vU/DT9Mq8g51vsaA+KQl2dFztW2ljz7z3k/biFqMn9mX6zHyNmmvHzKGmdcDopRVUZfMf5hE8ezP4lK8ldubld11NTRuBy7f3g7Yf1px+wNPZDC05Bzd+Muu0dlLL9+qZD+p0gokagjb0eETYQNXcT6uYlUJbRcoxkH03x1JLmoA25pOMtKoMS0YZfhW3EIkTMODBVox76AaUyU79dcz1oVnuP2n7qSlG3vg9lB9ESp6MNOq9lfYBmQ8leg2HfV/oHZv84hw61LU63YsdqtXLvvfdy22230b9/f0cPR+pDUkclcfNfr+aVv/yPVx57lzuevA6Di/OXRziKCBuMyNuImrtBrwWU2k1RVRIWTCFoaAI7n/mMzX9ZQuLFU+l/+ZmoveWcs5hQ8pr6YasuaHHTEJEjHD2qblNzqIDMz1ZTvH4fqqsL/eaNJ37BFDwCPFHK0qFwO+qhnxCH1yLChjjdVu/HUg0Ght1zMdvNFva+8i0Gd1eizhhxyuspweG4XHMftuUfov32PSJpKGL6eRgK1qMeWI7w24WWOAO8mj5ouXkjUs/BFjkUNeMnDHu+RgQl6OUkngHd+RBPD/UlqJm/oKXMAzefrrXL9ApG9Jukt92sK2pO2I17f0bN34sITtI7l/jHOs2uoErxHpQDP4KLO9rwSyDgqAX6pirUAytQ6orQwoch4qe3XsTrJJxuRIsXLyYgIIArrriiy7d1spoZqX1CQ31PfVAvcu6lU9EaLbz6+Ad8uvgr7nzimh6toe1t8WxInkTDnp8IMFThGuScHUicOaahoanEvfsAac99yaHP1lC9J5spjy/CN8Z5Z4NDQ30RQlCz6n1stWW4x4/CM3UGqnvf7BNesiOT3e/8QMGGdFx9PBhyzSxSL5mOR+BR7x8RkxCDJ2KtyMGcuZnGwq14hUXiERqDsDaCwfWUCyIdZea/b2TVfW+w+4UvCQzzp9+M9ixw9kXceCf1a3+k5puPERXF+F57B1pjKQ37fkHZ8QEeiePwTJmO4to0sxg6EJGYjPngRox7V2FIewfP1Cl4pExBMdj/m2lnft7bi7WqkNq9S1Fc3AgIcMfgbcfHHObX/E+LMgyEoLFwH5TsQXH3wS16MJ5Jk1E9HJNHCZsF446VmDPTcAmJw2fCQlSPlsffmL+X+p3fAuA9diFuUQNPdFMO59CuIyNHjuTRRx9tXgy5ceNG7rvvPr7++muCgoIAOPPMM7nyyivlYkgH6DULJDph6WvfseydHznvurNZcPO5PXKfvTKeNgvqlrfAJwxtUNuLlh2pN8W06Lfd7Hnpa4SmMejW+UTOGO50CyUDRAlVFm99sVRltv7T2/GLjexNCEH5toNkfrqayr2HcfP3Ju68icSeOx5X7xOvHWpmrtO/uja4ohz6CaU6FxExXO8jfkzLO2c4R60NZtIe+x81hwoY9ZcrCRnV/p3ztLxDegtAUwOGOZejpg5FyfkNpXg3uHoh4qchQo7pPGKuQzn0K2ppOsIjAG3AmRBsv/aqzhDTbldbhLr3C30md/DF3frtSXM8bVaozEQt2w9Vh9FG36DPoFdk6v3VvYK6bQytmKpR93yDUleMFjsWkTC1ZYbdZkXJ/hW1eBfCJwIt+VyHf7PkdF1HjnZsor148WJeeumlVrXbNpsNVVUJDQ1lzZo1Hbp9mWh3TV9+MRNCsOSpT1j77Qauvu9izrxoSrffZ2+Np5K/GfXwb9iGXwnezrU4ubfFtKG0il3PfE7l3sNETBvKoNvOa19i1+0Dq9D7YVdmoUWPRcR1//PBEYSmUbIxnczPVlNzsACPED/iF0wh5uzRGNzdOnejZQdQC7ai1BUiVFdE6EC9xKbpa3lnOUctdQ1sfuRt6vPLGf3XRQQNiW/3dUVdDbav30bkHEQdORV11oUoDeWoWatQ6ooQvlFoiWcc//pQeRg142eUhgpESBJa/zPAw6/tO+kAZ4lpt6ktbEqyPdAGL7RLzE6mzXjarHoZhhD6IkNLPcI7TO/RHZIC7t30jUJ5Jmr6cr2zSuqc1tupG8tRD3yHYixHixqjb9bjBN2xelWiXV5eTnl5eatjbrjhBubNm8fChQtJTOzYJ2KZaHdNX38xs1ltvPjwEnb8tofb/nENY88c0a3312vjaWvUu03493O6zUh6Y0yFTSPz8zUc+mgVHiF+DL13IYED+zlmMFYTSu4GvR+26oJXyjTq/AY6bOOH7qLZbBSt2UXm52uozy3FMyKIxIunEnXGCPttLlRXhFK4Q18wiEAbczO4ejrVOdpYXc+mh97EVF7L2H9c26HuKXoLwG/QNv6MEhWPYcENKL4BKCV79K4kVpPeErHfJHA56sOjZkXJ24JyeL1+O3ETETFjupQgOVNMu4OSsw6lLF1PsrsroT3KKePZWIdSdgClbL/+wQrAPxZt4AL7JbpCQ8leh5qzAeEdijb4/JYafyH08yxrFaiuaElzIDDePvdrB06XaNfX15OTkwPAZZddxk033cTMmTPx9/cnKirquONl6Yjj9PUXMwCzqZH/3PUK2ek53PvcraR24CvVjuoT8dSsTpWE9eaYVqXnsvOZzzCVVpN46XSiZ43GI9j3pFtn25XVjLrtHbAYEeFDELGTCI2O6LXxbItmsZL/8zaylq6lobgSn7gwEi+eTviUwaiGbpoJszTonXqCB4DQcN+/lEafOET4EKdohWgqr2HTg29iqTcx7onr8U3o2Bb0Wvo2bN+9Dy6uGM6/DjU+Rf/AltO0gZGLByJuil5Gc/QHc1M16sFVKOUHEV5BaANmQWDnPmD25uf9SVnNeumREGAzt/7A0o06FM+GKn1xcGMtov9ZehJ86EcIiEMEJkJn6vEbjajp36FUHkaLGIIYMLPldqxmlMxfUMvSEf6xepLt5lzr75wu0d64cSOLFi067vIFCxbw9NNPH3e5TLQdp8++mB2jrrqep25bTGVJFQ++cif9kqK75X56ezyVjJUoFhPaoAscPZRmvT2mVqOJva98S+HqnQAoLga8wgPxjAzSf0YE4RURiFdkEJ7hgZ0vbzhaTT74RoKiohRuQ/hFN3/l39vjeYTV1Ejeys1kf/U75opa/JNjSFw4jdCxKT33QQagsQ737B+xlmUjFIP+tXvkcPDpWHJrb8aiSjY99CbCamPc0zfiHd2xxbmivAjr0jehohh1+nzUCWfp6w3qS1AzV6HUFuj1s4lnHP9Yyw+hHvwFxVSNFpaKSJwB7h1LnPrKedpKdS5q+rdoKXMhoGdb1HUpnuYa1F2foDTW6aVTwf31mn3/fu2b7a4p0Hd5bDQikmYhIoe2/K2uGPXAcjBVI2InImLGnrAbiigvRtu6FmXgKNQY+60HaA+nS7R7kky0u6ZPvpidQHlxJU/c/DyaTeMvb9xNSKT9dznr7fFU8jah5vyObejl4OvYROGI3h7TIyr3HqbucDHGogqMRZU0FFVgLKrA1tC637t7kC+e4YF4RQThGXHkZxBeEUG4BXiffHFlQ2VTHXYmWtIcROjxq/R7ezwtdQ3kLNvA4W83YKk1EjQ0gcRLphM0LNFhC09DQ30pPZyt7zpZshdFs+ityPrPdMh4jqjLK2XzQ2+huhoY99SNeHZwx1zRaMa2/APEvq0oScMwzLsaxcNTn+Es3YdyeG3LtyX9prRuS2ezoORuQsnZBKoBET8ZET2y3S3levt5epyqHNT0r8HdT1/46NazHX66HE8hoCYPpSwdpTwDxWrWdxUdtOCovuvKcddRCrahHPoV3H313ti+4S1/K9ymn0OuXmjJ5xy1+c4xN1NZiu33lYjdm/RvWS68ETVxUOcfSyfIRFsm2p3W517MTiE/s5Anb30Bv0AfHnr1bvwC7fv1VK+Pp61R70DiG4k28AJHjwboAzE9CSEEllojxsIKGooqMRYd9bO4AlNZTavjDR5uTUl4YHPy7RkRhFeoF16NGRhKd4BiQMSMR0SNbLMEqLfG01xZx+Fv1pGzfBO2BjOhY1NIXDiNgFQH1b4fpVVMrWaU0r0IjwAITIC6YpSKQ4jwYR2e1bWHmqxCNj/8Nq6+Xox/+kbcgzpWDyyEQEv7Fe2XL8E/GJcLb0QJa/pG0GrW6/8Lt4GLG6LfZET40NbJdEOlvliyMluvy02aBf6n/kaxt56nbao6rCfZHgFogy4Gt54vL7JrPDUrVB0GxaDXUdeVoO7/tmkRZaq+0ZWtEWX/96il+xHB/dFSzgHXpjIZSwPqQX0zHRGYiDbg7DZ7h4uqcmzrViJ2bgSDAXXUVP2bFXu2QGwnmWjLRLvT+tSLWTtl7Mjk33e9QuyASB548XbcPd1PfaV26gvxbJ7VHna5w7/+hr4R086yNVpoKKmiobACY3GlnpAXVzT9rERrbL3Tm0egO17R4XhGhh6TjAfi5qu/ufe2eDaUVpP95W/k/ZCGZrERMXkwCQun4ZcQ6eihNTtZTJWCrSjZqwEFETwAETEC/KJ7dNFxVXouaY+9g0eoP+OeugE3v47Ppmq5h7B91dQC8JwrUIeMbfmjsQw181eUmlw9mU44E/yOWo8lBJRloB5ahWKu1Wt0E6adNOHsbefpCVVmo6Z/A55B+qZgXdmMpgu6NZ51xag566DqMAoC4e4P5gawmBAJUxCx41rO95o81AMr9G9C4qYiIkce91wQNZVo675H27EeFAV15BTUiWeh+DiuxZ9MtGWi3Wl95sWsg7at3c3iB99iyLgU7vr3TbjYaSe/PhFPqxl161vgG+UUs9p9IqbdQBgrMDe40FBUTsPO3zGa/TCWm2loSsgbq+tbHe/i7YFXRBABcWEYAn1basMjgnAP8eu+hYOdVF9QTtbnayj4dQcIQdSMESRcPLXDtcY94ZTnqKm6qaxkt/6Vu1eIvuCrB/uXV+zKYsvj7+ITG8aYf1zXqZaToq4G21dvI3IPoo6aprcAPLJLnxAo5QdQstegNNahhQ7SW0geXSJha0Q5vB4lbwsY3BAJU/V63TbKSfrM8746FzVnHVrqeQ5LsqGH4mkxomSuRSnajYJAixyKSJ6tLx4WNn0HyNz14OGv98b2CW91dVFbhbb+B7Tt6/SWgyMmoU48G8WvYyVP3UEm2jLR7rQ+82LWCau/Wc87T33CpDljuOHRK1r1du+svhJPpWAr2MyImAkOb/fXV2JqNw1VqIfXQEUm2vArT5isWRvMehlKceuyFHNpFXWFFQirrflYxaDiGRbQaga8+Wd4EC5e9vvW51Rqs4rI/Hw1Rb/vQXUxEHPWaOIvnIJnaECPjaGj2n2O2ix6+7SS3WipF+hfpVdmgWegvllINytNO8C2Jz/Ef0A0o/92DS4eHV94K2w2tF+/Rtv0S0sLwKMTIVsjSt4mlIItoLroC9wihrdeNFdfppeTVOcifCP0cpJj1oT0+ud9XbG+AFlR9Bn9vv46qtn0DYwKtiH8otD6z9DPa1dPlKzVKIVbUQDNJxKRMrdVS0NRX4O2/ke0bb/ptzNsAoZJc1D8e2jznHaQibZMtDut17+YddE3S37gy9eXc86VZ3LJHed1+fZO93h2BxnTJlYzSt5GvR5WMSBixiGiRnW4FWNoqC8lRdWYymuaku+jF2fqCbm1rqHVddz8vZtnwJt/hgfhFRmEe6CPXbp8VKXnkvn5ako37cfg6U6/c8cRd94k3O28jqI7dPocFRpq2ptgqdc3wUk447hdJ+2t6Pfd7Pj3pwQNTWDUo1dhcOvc1unavq3Yln/QugXg0Roq9c1uqg4jvILREs4A/9iWvwuBUpKOcmiVXkYQNRwRP7W5jrdXP+/LM1APLNdr1qPHOHo0QDfH01SDuvdblNpCtOjRiMRpLR+sKrP1riK2RnBxR7GaEKqLXpsdMhRtx1a0LavBZkMZOk5PsAOd71srmWjLRLvTevWLmR0IIXj/maX8svQ3LrvrAmZfPqNLt9en4mlrRCnYighKdOhukX0qpp1VnYe6fxlYGxBhg/UNQzrZZ7Y98bTUNbRemNn8s4KGsmo46jVXdXPRF2g2tywMamldGB6Iwf3EiZwQgoqdmWR+toaKnZm4+noSN38i/eZNwNXHcV+zd1SXztHGOr0zQ8EWvTND0hy9hrsb5f+8jd3Pf0HouBRGPHg5aidL50RZEdYvjrQAPA91wqzWnV+E0Lf7zvoVxVyDFpKCiJvWelGo1YyS/TtK/jZw9UAkTkeEDyY0zK9XPu+Vsv0oB1aAb4S+2Us3f3Bqr257Ha3IRk3/DjQbWspsCG36wKXZUHLWoRak6R+0kueCZxDUFkD+LrTtG7HlV4PFgpI8EMOYySj9hjl85v9EZKItE+1Ok0kMaDaNVx79H2mrdnDzX69m4uzRnb6tPhVPqwl1y9vgH6PXFzpIn4ppR1ka9LrOxnrUgz+g9Zt0XF1jR3U1nprVpi/QbGNx5onaFba0KGxZoNlYVUfm52uoPpCHe5Av8edPJmbOGFzsuDi5p9jlHK0t0BeJmWsRiWciIobZZ3AnkLN8I/teXUbE1CEMu2chiqFz30oIs0lvAZi+DSV5GIa5TS0Aj2azouRvRsnfDIqKiB2PiBzVupykrgQ14yeUmgKEXzR+w2dRpYQ4beLVFqU0HSVjpd61adACMNihJ76d2P11VAiUnA0o2b+DV7C+y6NXU6mHqRr1wHKUuiK08KGI+BlgcEGYjGibV6FtXgVmM8rAkRimnIuh8FeU2kKEm0/L9u9Hym6OYjNbyF2xieAR/fGN79mF+jLRlol2p53WScxRLGYLz/zpVQ7uyuZPz9zM4HEpp75SG/paPJXc9ai5G7ANv6pHF24dra/FtF1MVajZa6G2AG3UdXZ9w+7OeAohsNTo7QqNxRXN3VKO/DSXt25X6BkWQMJFU4maObLTJQzOwG4xtZpRstfoJUFewd1e25u1dC0H/vcD0WeNZvDt53W6BEgIoSdQv3wFAcG4XHQTSujxu0BjqkLNWq23dfMI1De7OXrjFiH0hXRZa1EsRoR3KCJmFCJsoFPtVtumikOo6d+CXzTawPOdKskGOz/vLQ2o6ctRKrLQwgYhkme1PN7yDNSDPwICrf9ZEJKMMDegpa1G2/QzmBpQUkZgmHJOS5tImwWlMhOlNB2qslGEhvAMRBt8SXNnmuqMfHb993Pq88oYdv8lRE4d2vbYuolMtGWi3WmnZRJzAsa6Bp6+bTGlBeX8+aU7iE+NPfWVjtHn4tk8qx2LljrfIUPoczE9GasZJX8TSsE2feYvZiwiarRdkwxHxtNmttBQUomxqBI0jZDRyZ0uW3Am3RJTzYq69wu9VCh0ULcl3Bkf/EzmJ7/Sb/4EUm88t0ub/mi5B7F9+TY0mjCccznq4LFtH1iZpZeTmKoQQQPQ4qeDh99RN2TFz5hFXfrvKPVlCFcvRNQIRNTwHt/opd0sJpTcdYi4qZ3boryb2e0crS1C3fMNNNYjBpyh74KqKPq3FtmrUYt36juGJp+LUD3QtqxB2/AjmIwoSUMxTJ2LEt72xjSAHseKDKjJQwyYg2bTyHx1CZk/5eAW4M2Quy8iZOSArj+ODpKJtky0O+20SmLaobK0midufo5Gs4VHXrub8NiOzeL2xXgqOetQ8zY6bFa7L8a0TRWHUA/9hGIxNrVGm9zpOuyTOW3i2YO6JaaWBtT9y1Bq8tCCkxD9Z4FLx1vynYoQgv1vreDwN+tJvGQ6SVfN6trt1VU3tQA8hDp6OurMBS0tAI+mWfUe43kb9etFj9UXDjZ9qAwN9aW0pEbfUTEvDaUiS9/iPnwgIma0w75hO5ZSth/hF90tz1V7ssfOkErhDpSDq8DNS9/l0a+pl72xAvXAdyjGMrSo0WiRY9G2r9MTbGMdSv/BqFPPRY3s2LbzdTnF7Hp2KTWZhUQPdmPgWd64RiTobWd7uKRIJtoy0e40+aZ7vMLDxTx5ywt4+njwyGt34x/sd+orNemT8bSaULe8hYgag4gd3+N33ydjejTNqicX1bmoOb+jxc84rtWZPfX5eDpAt8VUaCj5W1By1+nbVCfNad25w153IwR7Xvqa/B+2kLToLBIvnta127PZ0FZ9hbZ5FUp0gt4C0Deg7YPNNajZa1DKMxDu/mgJMyAo8fiYGstR8rbqvZg1KyIgDi1mNAQlOKyOWynaiZr5M1rEcETimQ4ZQ3t16Ry1NaIc+Am1ZC8iMB5t4Fx97YgQKKV7UTJ/AdUVW8JMtOx8tPU/QH0NSnyqnmDHJHbo7oRN4/A368l4/ycMnm4M/sN5hI+IQCnbD1aTQ2ItE22ZaHeafNNt26E92fzrjpeJiA3lwVfuxLOdmzv02Xg21jlsxqbPxtRUjXp4LVjNaIMu7LF+u302ng7U7TGtK9YXSpoq0YZeBr723xVT2DR2PbeUwtU7Sb15LnHzJnT5NrV9W7F99z64umO44DrUuOQTH1x1WC8naahABCbgP+QMKq1+xz8fLA0ohTtR8rehNNYhvIIQ0aMR4YN6tGRDKdyOmrUKEZiAljLP6WvIO32OGitQ934D9WWIuEmIuIlNpSKNKJk/o5amo3lHYTUHo236FWqrUPoloU6bixrb8RIPY1Elu59bSuXew4SNT2XQH853ihafMtGWiXanyTfdE9u1fh/P3/8GySP686dnb8HV7dQvpH06nkKAsRy8e7bHaZ+LafOGHltBUfSvzGPGtbk7Xnfoc/F0Aj0SU5sFpWSv3o1EUVo60tiRZrWx458fU7IxnSF3LyB65qgu36beAvANqChBnXEe6vhZJ64D12wohdtR8jag2BoR3mGIiBF6F4pjy080G0rpfpS8LSh1xQgXD70Xd9TI1u0Du4FSsBU1ezUiqL/etk51/nUGnTpHSw+g7l8JigFt4Ln6twegd4g58B3CWIWtMQTbvgNQU4kSk4g6bd7JP1CdgBCCvB+2sP/tFSiKQupN5xJ15sgurRmwJ5loy0S70+Sb7smtW7GZN/72AWNnjuDWvy065e6RfTmeStEOlMxf0EZcDV49l2z3pZgqpeko2aub6rAHIvpNbrVDWk/oS/F0Fl2NaeHhYnwDfPDxb+dCv6rDqOnfIuKnIcKH2vVbEFujhW3/+IDynZkMv+8SIqYM6fJttmoBmDIcw9yrUNxP8iHB1ohvQyb1GRv1GW4XD31RaMRw8PA/5sYFVOej5m+Bsgx9EXFoql7H7du1Vphtqs7DsOczfRFn8rm9IsmGDp6jmg0law1q3haEbyTaoPn6YlUhUIq2Q+YatHIT1twaqKlGiYpHnTYXJT61U4mxuaKW3S9+RVnaAYKGJTLk7gVOtxPsqRJt5/4+Q5Kc2KRzxlJdXsunL32Df7AfV/xxgdN8wu5pIjgZJXstSu5GfQtdqX3MNaAY9G4J5lpw98eWel63fP0v9R7GugY2/riVtd9uJGtfDlEJETz65p/waM92917B4BuJmvkzoipbb6Nmp9ltg5srIx6+gi1/fZedz3yGwd2V0LGda3d6hOLugeGC69E2/4L2y9dYS/+Ny4U3oYSe4DlgcMMjYSy13ilQk4dauF1fOFmwBQIT0CKGQ0C8/gFDUSAgBi0gBhqqUPK3ohTt0uuJ/WP0Ou7g/vb7xsgvGi1pDiI4udck2R1irtN3eazJR4saieg/Q3+cFhPKwe8R6Tuw5tYi6htQImJRZ1+B0n9Qp98XC9fuYt+r32IzW0i9eS79zh1nl51me5qc0ZZOSM5unZoQgo9f+IofPl7NxbfNY+6iE6/K7+vxVA7/hpK/GW3EIv3Nvgf0ypiaqlDKM1DKD+qbNsSM02evhQYoDt2Eo1fG08m1N6ZCCPZvO8TabzeQtmoHjWYL0YkRDJs4iJUfrWLMjOHc9o9r2pe0CIFSuA3l8G/g4oGWNLt1T+oustSbSHt0CXWHSxj12NUED+/YgrYT0XIOYvvqLWg0YzjnCtTBbW9RflxMzbUoxbv0/yxGhEcAImIYImzw8d1YrGaUwl160m2uQXj463XcEUPApXP9rZW8zQivIAjq36nrO1q7ztGqHNS9y8DWiEiZrfcvB0R1Hqz9CNuhAoTRAmHRepu+pKGdTrAba4zse+1bitbuxj85hqF/vBDvGOfoJNMWWToiE+1Ok2+67aNpGm88/gEbftjCDX+5nClz2+6+0efjaWnQO5AEJSKSz+2Ru+xVMa3JR81chWIsBUB4hyOCByBCksEjwLFja9Kr4tlLnCqmlSVV/L58M2uXbaQkvwwPL3fGnzWKafMnkDCoH4qisPz9n/nspW+59M7zmXPFGe2/8/pS1APLwdaob25kx0V5jTVGNj/8Fg0lVYz52zUEpPazy+2K2iq9BWBe5glbAJ4wpppN/xBbtAOltgChuiBCUvV+zt5hx9yRBmUZqHlb9B0nDe6IyKGI6JHHl6CchJK7ATV3PVrYYMSAszvzkB3upOeoECi5m1CyfgOvQL11n3cIQrPC+i+wbdmAqG+EoFAM089DSRmO0oVvCErTDrB78ZdYaoz0v/wMEi6aimpw7m8HZKItE+1Ok2+67We1WHnuvjfYtyWDu/55A8MnDz7umNMhnj09q+20MRUCjGUo5Rng7qvXyjZUoh78HhGchAga0KE3857itPHsxdqKqdViZfvve1j77UZ2bdiH0AQpI/szdd54xpw5AneP1jOrQghefuQdtq7Zxf0v3EbqqKT2D8BmBXOVvnbCYtT/s9M6CnNFLZseepPGGiNj/3Edfv3b2PGxE1q3AEzEsOD6Vi0A23We1pfovZ3L0vWWf76R+uLJ4KTjyzpqCvWFk6X79fsPTdL7dvuf5PEIoe+Om7dR720/4KweW7RsbyeMp9WEmr4CpfwQWmgKInk2wuCK2JeGtmopoqYOfLwxzFiAMmRclxJsq9HM/rdXkvdDGj5xYQz940V2O5+6m0y0ZaLdafJNt2Ma6k38646XKMgq4oEXb6f/kPhWfz8t4mlpQCndiwgf1iPttJwqpkJAXTFKRYY+q2aqRqAgwofoG4r0Ak4Vzz7i6JjmZxWx9tuNrFu5mdrKOgJC/Jh87jimzht/yg2wGupN/P2GZ6mrMfLXd+4jKCygw2NRMr5HKd+PiJumLx60Q5lSQ0kVmx58E1ujhXFP3YBPbNipr9RO2t4t2JZ/cFwLwA6dp1YTSslelKLt+nPS1QsRPlT/8HvsYmNTDUrBNpSCnSg2s56cx4xGhCa3TqKFQMn5HTV/M1pY0/O7F6/PaTOedSWoe74Gcy0icQZa1AhE1j60VV8iSotQPF1Rx05BmXABShdnnCv3ZLPruS9oKKkifsFkkq6cierae5YQykRbJtqdJt90O66mopYnbn6e+lojD792F1HxLZuLyHjan8NjKgRY6vU+4sZyDNvfRSgq+MfqM9eB/cHNy3Hj6yCHx7MP8vZ0Yfkna1n77QYO7T6MwaAyfMoQps0fz5DxqRg6sM18YXYxf7vhWaISInjw5Tvb1Va0lcZ61IM/oFRlIwIS0AacZZdty+sLytn04JsoqsK4p2/EKyKoy7d5hCgrxLr0TagsRT3jPNRxMwkL8+v4eSqE3pGlaDtUZgEKBPVHixwBfjGtE2VbI0rRbr2Ou6EK4e6LiB6JiBym13ybqlC3v4cIHYhInNmrk2w4/nmvFO5CyfgJXD2xDZyHqKxFW/MdoiAbxcMFw4BYOOMqFJ+udW6xNVo4+P7PZH+9Ds/wAIb+8SICB9lvLUFPkYm2TLQ7Tb7pdk5JXhlP3PI8Lq4G/vL6Hwlsmnnqi/EUQtBotmCsMVJXY8RY20B9rRFj9i6MNXXUucbovzddXl9jxFhrpL62gcDQACacPYoJZ41qjlFHOSSmQoOa/OYFjbj7oA27Qp/lKj+A8I8DV/tvh90T+uI56ghCCDJ2ZrH22w1s/mU75oZGouLDmTp/ApPmjMEvqPNtG9N+3cFLDy1hxgWTuObPl3RmcHoNc/YaMLihDTgbgrq+mLH2cDGbH34LF093xj19Ix4h9iuNEuYGbN99gNi/HSV5OIHTZ1HjHgg+/p1bcGeq1mNQsgfFakJ4BullJWEDwXBU2Y4QUH5Ir+OuzkWoroiIwXp7QKGBZ1CvT7LhqOe9zYJy8GfUot2IgH5YfVLR1v+MyD0EHu649PNDGToR+p/R5W8sqw/ms+u/S6nPLSV2zliSr5uNi2c7uuo4IZloy0S70+Sbbucd3p/H039YTHBEEA+9cifefl5OHU9Lo5X6mnrqaxsw1uiJcPPvtUd+Nzb/zVh7JLE2YrXYTni7iqrg5eOJt68X3n5eePnp//by8SQnI5/MPYdRFIWBo5OYOGc0o2cMb/dOm9DD56jNgpL9K0r5IRRrA0J1gYB4feY6JKVvveFKnVJdXsNvyzfx27KNFOWU4uHlzrR54xg7axT9h8Tbrf3nZy9/y/L3fub6Ry5n6ry2F1+fkrEM9cAKREAcIr5r26ofUZ2Rz+a/LMEjyJexT92Ae4D9NocRQqBt+gXt169B0/QLPb1RwqJRQqNQwqIhLAolJBLFtZ3dQ2xWlPL9+kY49SUIg5s+Sx0x/Pg1JrXFqOnfgbESEBDcX28P6B/b65/7oaG+lObkou79BqWuBKtnf2wZOYicDPDyxiXGFzXKH5LO1l/rukCz2sj8fA2Zn/yKm783g+9cQOjoDqw5cEIy0ZaJdqfJN92u2Zt2gGf/9Br9h8Rx739vJTo2uFvjabXamhJhfQb5SCJcX9OULDf9rTl5rmn5W6PZctLb9vTxwMfPGy/fpkTZ1xNvv6bk2bclkfb2bUqmPcA3cynuUSkoKeec8HaLckvZ8H0a61duoSS/DFc3V0ZOG8LE2WMYMiEVl1N8rd6t56hmharDKMYyRMx4EAJ1x/sIr2B9MWNgQo9u69wT5HO+46xWGzvX7WXtso3sXLcXzaaRNDyRafPHM+aMEcTGhdg9pjarjWf/9BoHdmbyyGt3E58a27kb0qyAAqoBpWw/wjMIvLvWRq1yTzZp//cu3tHBjH3ielx97LtDpWgw4t9YSWVGBqKkAEryEWWFYGnUD1AUCAxDCdOTbyUsCiU0GvyDTvxBRwioK9JnucsOoAgbwj9W78kd1B9QUDJ/QS3eiRY2BAyeKAU79A/cPmF6e8Cw1F7bO9vfkk/txi/Qak1Yy0DkHQZvXwzJCbj41IJvJFrKuV3ujlSXW8Ku/35BzcF8IqcPY+At8+x+fjiCTLRlot1p8k236zb+tJXXHnuPkdOG8n+v30lFRf1Jj9dsGsa6piT5qKS5OUk+JmluLtWobcBkNJ/0tj283I9LjL18vfD2bWPG2dcLn6ZjvXw8UQ0dX02uZK1GKdyGNvIa8Aw86bFCCDL3HGbdyjQ2/bSNuup6fAK8GTdzJJPmjCFxcFybb5J2P0dtFqjK1stCKrP0rZ5dPNBG36B/pSxEr5+9Ohn5nG+/wsPFrF22kd+Xb6amohb/YD8mnzuWKXPHERnXUrvaXTGtqazj8ev+g6Io/PWd+9q/c2RbNBvqtv9BYx0ibgoicmSXzvOybQfZ+vf38UuMZMzfrsWlPRvtdMCxMRWaBlVliJJ8REkBolT/SVVZy5XcPfSZ79Cmme+waJTQyON3oWw0opTsRinaidJYi3D1BncflLpitKgxiLgpemxsFpSSfXq3EmM5ws0bETUCETUcXHvJugyh6W379q3FWtCAVlYFnj6oYybj4lmBaq5AixylP+YufIgQmsbhbzeQ8d6PGNzdGPSH+URM7vquos5CJtoy0e40+aZrHz9+upoP//slU+eOJbxf+FG1ykcSaL1Mw1jbQEO96aS35ebhhrevZ0si7Hf0DLN389+8/TxbZpib/n6q2WG7a6xH3foWIjgFkTS73VezWm3s3pDO+u/T2LZmN5ZGC2HRIUycM5oJs8cQcVR3Bruco5q1ub+wuvUdFFOlvq1z0AC9FZh/bK+dqeoo+Zw/OZPRzOZftrP22w1k7MxCNagMnzyIqfMmMHTiwDafY90Z08y9OTx16/OkjBzAPc/e0qkPxM0sDaiHfkSpOITw76dvcuPW+dKPkg372P70xwQMjmP0Y1djcLfftz/t3gTIbNJnu49NwM0NLQcFBKOERrfMgIdGQWCo/jmjIhM18xcUSz0C9NeyqBHgE9nyQUQIqMzW67grs/Xe3eGDENGjwNs+bRS7RWM9bPgY2750tIoG8PBCnTALQ78w1NzfQDWgDZjd5fr9huJKdr3wJZW7sggdm8LgO87HPbDzaxSckUy0ZaLdafJN136WvvYdy975EQAXN5ejSi08W2aV/bzw8jtmhvlI0tyUMHe4y4CDKVmr9Vmy5HM7NUPWUG9iy687Wf99GvvSMhBCkDg4jomzxzBu1kj6J0d27hy1mlAqDumLGatz0UZfD65e+tfnrp5NXQh6Z0/crpDP+eMJITi0O5s1325k88/bMBnNRPQLZer8CUw+Zyz+wX4nvX53x3TNNxtY8tTHzF00i4tvm9e1GxNC310xezWoLmjJcyGg8xvRFKzewa5nlxIyagAjH77Cbi3buhJTIQTUVOqz36UFzbPgVBTrSTOAi6uecIeEo9qKUcL7ofj7odZk6t9yeYchIobr9cpHl4/Vl+mdSor36r27A+PRYsZAYJxTfRMmMreh/fwZWlkNuLnhO3MeDcljUPPXoZbuQ/jFoCWdA+6d/6AlhCD/p62kv7kCEKTeeC7Rs0bZbZ2CM5GJtky0O02+6dqXh6tCTa0ZN4/ObfPbK9mx1KKypIqNP21j/co0cjLyUQ0qo6cNYdSM4YycNvS4TT7aopTtRynZA9W5KEJDuPnquzNGj+nS7F1fIZ/zLWoqavl9xWZ+W7aRguxi3D3dGHvmCKbNn8CAYQntThh6IqbvPP0Jq79ez51PX8+o6cO6foPGCtTMn9D6z9I7a3RB7vdp7H3pa8InDWLY/ZfYZZe/7oipsDRCeXFT4p2HKM5DlBZBQ13LQT7+esLtbkV1s4G/D8SPgqgRreuXG436ZjkF21Ea6/V1HTGjm7qaOG5dhygrRPvhQ7TDWWBQUUdNQZ0yjyA/QfWGz8BUhYgZj4gd36WJBnNlLXte/JrSzfsJHBLP0LsvxDP85OWDvZlMtGWi3WnyTde+Ttt4CgEVh/RFVnbaDTHvUCHrv09j80/bKC2swMPLnVHThzFpzhgGjk5q+Qq9sQ6l/BAiNAVcPFAO/YRSnYMIStLLQnzCnWqmydFO23O0ic1qY9eGdNYu28iO33Zjs2n0HxLPtPkTGDtzRIc64hzREzG1NFp56tYXKDxczGNv39OqRrzLNCtqxkq06LH686UTsr9ex/63VhB1xgiG3L0ARe3at0XdGlOhoRxYgWIsxTb0CjCZmma/m8pPSvKhrAi0pm5LCihebiiBQRCTjBI3BCUsBrx9UYQNpWQ/Sv4WlLoShKsnInK4vs27HfqXt/shVZRiW7sMsXcLqAqG/vEos69H8QlAKdqBeniNvhYl6Ry9VK4Lin7fzd6Xv8VmbiTp6rOImz+hy/+/nZ1MtGWi3Wmn+5uuvZ228WysR93ylt42a8BZdr3p4GBvfv9xh550/7KdhjoTAcG+jJ8Uy+ThLvQLqEJVFGwp8yA4SV/sqLrI5PoETtdztCi3lLXfbmDdis1UldXgF+jDpHPGMnX++FabTnVGT8W0vLiSv177H/wCfXn0zT/hYa8FiMYK1L1LwWJExE5CRI/u1GznoY9XcfDDX4g9ZxwDb53XpRKCboupZkPNWIFSnoEWN1X/pqsNwmaDiqbZ78JsRH4GorwEzNaWgzy9UcJjmhZgRqF4GVCNOShV2aAYEGGpej9uH/vtpHncOKvKsP2+ErFrIyhgiPBDnTQHBkwBmxn14I8oFQdxDR+Aqd/MLi3itNQ1sO+1ZRSu3onfgGiG/ulCu+4S6sxkoi0T7U47Xd90u8vpHE8lcxVK8U60kdfabVYbjoqpEFgarez45ks2/LCN7fsasNkgKsaPibNHM2HuVEIi7bdbXV91Op2j5gYzm3/ZwW/LNrJ/+yEUVWHYxEFMmz+eYZMH223xcE/GdG/aAf5z9yuMmTGc2/5xjf3qYS0m1MyfUMozmup35xy/ffkpCCE48M4PZH/5G/ELppB87dmdHl+3xFSzoR5YjlJxEC1+OiJqVIevT8EuOLgJUZKPZrQgTCqitg6sTQm4okBgCKqXG4rBhOppQImMQ+s/GSWkv90mAER1Bdq679F2rgdFwRDugyE+AjH8AgiIhZoC1APLwVKPiJtC8LDplJXVnfJ2T6Rsawa7X/iSxup6Ei+dQeLF01B7evG9A8lEWybanXY6ven2hNM6nuY61K1v23dW21iOjykHY84eRMxYfWFSTT5KTQG1rtFsXpfF+u+3kLEjE4CUEf2ZOGcMY84YjrdfL2m/1cP6+jkqhCBrbw5rvt3Axh+3YjKaCY8NZeq88Uw6ZyyBofb7EHhET8d0xfu/8OlL33DJHedxzpVn2u+GhUAp3YuSuQoUFW34lR3+0CyEYN+ry8hdsYkBV5xJ/8vO6NRQ7B5TzYa6fxlKZSZawgy9vWFX1JfqPblL94HNgqYGIgwhaA0CUVqEKM2HqvKW4w0Kiq+XvugybghE9NNnwd069q2EqK3SE+zt6/T26PH9cA20QGg82qD5+oLv/M0oOevA3Vdf7Oob0el4WhvMHFjyPbkrN+MdG8rQP12E/4DoDt9ObycTbZlod1pff9Ptaad7PO0yq22qQinZq/e5bqgAQPhGokWPO2EbqtKCcjb8sIV1K9IoyinBxdXA8MmDmTh7DMMmDep1nVy6U189R2sq61i/Mo21yzaQn1mEm4cbY88cztR5E0gekditnRB6OqZCCF5+5B22rN7J/S/8gYH23nWvoQqldC8idqI+A6vZOtT+Umgau5//koJV20m54Rziz5/U4SHYPaZCoBxeC+7+iMjh9rtdq0l/vSragWKqQrh6IcKHIMKHIXBBlBYiinMhZx+i6LA++207KmcJCGnZdCcsWu8BHhiMckzpjqirQVv/A9q23/SNtYaMxiWgEdVahRY7FpEwVW/fmLESpToHLTgZ0X8WuOiJfGfiWbn3MLueW0pDcRXx509iwFUzMbj1rQ282ksm2jLR7rS++qbrKKd9PM21qFuXICJHtH/LZyGgrlivq/YOgfIM1P3fgV80IjiJoKThlNe1L0kSQnB4fx7rV6ax4cet1FTU4uXrydgzRzBpzhgGDEtA7eOLdk6lL52jmk1j96Z01n67kW1rd2Oz2kgcHMfUeeMZf9aoTi1s7AxHxLSh3sQ/bvwvtdX1/N+Sewnuro4PldmoWav0UhLfyHZfTbPZ2PnvTylet5dBt59P7Oy2a6FPxG4xtVmhvhj8unkWVgiozkEt3A6VmYACQf31nSePbOEuBKI6HzXjd7S8/Yj6RoTNA81ogeqKltaDrm5668HQKJSwKKiuQNu6Fmw2lGHjMQwahCH/dxACLXUOhCRB1WHUjJVgMyMSzkCEDWlVptKReGoWKxkf/Ez2l7/jGerPkD9eRNCQeLuHrDeRibZMtDutL73pOgMZT6AmH3wiTj4DJgTUFqCUH9Rnrhtr0UJSEcnn6JvLWBvBTS/96GxMbVYbe9MOsP77LWxdvRNzQyPBEYFMnD2GCbNHE53QtQVwvVVfOEdL8sv0HRu/20RlaTU+Ad5MmjOGqfMmENO//cmgvTgqpoXZxfzthmeJig/nwVfu6p5vbmoKUDNWgLkWETsBETOu3QslNYuVbU9+SNnWgwy95yKiprd/JtkuMbVZUNO/gZp8tFHXd6lndIeYqlGKd6IU70axmhCeQXpP7tCBzTPMmKr1ftyFu1BsjWje4di84qDRgCgrampBmA8N9aAoKEPGYZh0Nmp1BmrOBoR3KNrg88HDDyVnHUr+ZvAM0ktF2thEp73xrMksZNd/P6fucAkxZ48h5fo5dt/1szeSibZMtDutL7zpOhMZz6NYzS1vKkerK0bd97W+E5tigIB+iOAkRGB/cD1+BtIeMTU3mNm6ZjfrV25m96b9CE0QlxLDxNljGH/WSAJC7F+366x66znaaGpky+qdrPl2I+lbMlBUhaETBjJ13nhGTBmMi502SukMR8Y07dcdvPTQEqafP5FrH7y0e+7EakbJ/AW1LB3hG6XPbrezNMxmtrDlb+9Rtecwwx+8lPAJg9p1vS7H1GZB3fc11OQiBpyNCBvc+dvqLM2q9/Uv2oFSV4xQXRFhgxARw8ErWD/GakYp2q0n3aZqhLsfInoUInIowuAG9TV62Yu7G2r6dyiVh9EihiAGzARrg764s7YQLWwIImHGCXt4nyqems1G1tK1HPpoFW7+3gy+4wJCxyTbPya9lEy0ZaLdab31TddZyXjqlNJ0lEM/oY24Sq/3rMgAg7teTmI1oxz6EYIGIAIT2k7Gj2LvmFZX1LLpp62sX7mFrH05KKrCoLHJTDx7NKOmD+uxcgNH6U3n6JFSoDXfbmDDD1toqDMRGh3M1HnjmXzuOILCAhw9RMDxMf3s5W9Z/t7PXPfwZUybP6Hb7kcp3YeS+Qu4+aKNuLrdHTSsRjNpj71DTWYhox69ipCRA055nS7F1NaIuu8rqClAJM3WZ5IdrbZIT7jL9qMIm97ZJXIEBPXXvyEQGpQf0rd5r85DGNwQEUP0bd4tRtS930KjEZE0CxE5FMoPoh76QS9HSZyJCE096d2fLJ71eaXseu4Lqg/kETF1CANvmY+bXEzeiky0ZaLdaY5+g+hrZDybmGtQty7RZ2IQLTM5iR3vkNCdMS08XMyG77ew/vstlBaU4+buyshpQ5k4ZwyDx6XYrf2bM+kN52hddT3rv09j7bcbyT1YgKubK2POHM60+eNJHtHf6ersHR1TzabxzJ9e5cCOTB5+9S4SBnZ+S/VTMlWDpQF8I8Bi1JNEl1N/OLXUNbDp4bcwFlQw5vFFBA6OP+nxnY6pEKj7voSqHETyOXqnImdiadBLSop3ophrEG4+iPChiPChLRvc1Bah5G1BKd3fsvOuuy/aoPPAOxgley1q0XaEd5heKuIZcMq7bSueQtPI+W4jB/73I6qbC4NunUfkNDvsOtoHyURbJtqd5ug3iL5GxrOFUrgN6koQwQMgIE5f7NgJPRFTIQQHd2Wz/vs0Nv20jfoaI76BPoyfNZKJs8eQMKhft3at6EnOeo5qmsbezQdY8+0Gtq3ZhdViI35gLNPmTWD8WSPx8nXeGTZniGltVR2PX/cMAP+35F58A7q/Hlnd9zUYy9CSZoNfzCmPN1fWsfnhtzBV1DL2H9fhn3TiBYpdiml1DlhMEOLEpQ9Cg8os1KIdKFWHEYqql9BFDAffKD25NteiFGwHayMifnJTqch3KPWlaJGjEHFT2t0N5th4NpRWsfv5L6nYmUnI6CQG33EBHsF+3fRgez+ZaMtEu9Oc4Q2iL5HxtL+ejqnVYmXXhnTWr0xj22+7sTZaCY8NZeLs0UycPYawmOMXGvUmznaOlhWWs3bZJn5fvonyokq8/bz0hY3zJxA7IMrRw2sXZ4lp1r4cnrz1BZKHJ3Lvf29FNXTzzH9tob5Q0lSDiBmHiBl/ysTPVFbNpgffxNpgZuyTN+B7gq3kOxxTqwmlaJe+02Nv+1DcUKmXlZTsRbGZEd6h+uLJkNTmmmuldB/KoZ9BNaANmH3CVqcnciSeQggKftlO+hvfIYQg5fpziDl7dJ+ZSOguMtGWiXanOcsbRF8h42l/joypsa6BtFU7WP/9FvZvPYgQgv5D4pk0ZwxjZ47okVlDe3NkPK1WG8YaI/W1Rg7vz2Ptso3sS8sAYPC4FKbNn8CIqUN6Xd9zZ3rer/l2A0ue/Jhzr57Jwj/M7/47tDWiZP2KWrIH4ROBlnTOKUsZjIUVbHroTYQmGPf0jXhHBR93TIdiajHpW8gby9CGXt6tW553K5tFT6iLdqAYyxAGd30Rp7UBtXQfwi9aj28Hd+wEPZ55GYXsfelrSjamEzgojiF/vBCvCLmbbns4XaK9efNm3nrrLfbs2UNJSQlPPfUUF154IQAWi4XnnnuONWvWkJubi4+PD+PHj+fee+8lKqrjsxcy0e4aZ3qD6AtkPO3PWWJaXlzJxh+3sm5FGvmZhRgMKkMnDmTi7DGMmDIYNw83Rw+xXboaT5vVhrGugfrahuakub7GiLG2oenfDdTX1Df/3nK5EXNDY6vbCokMYsrccUyZO57giG7qA90DnOUcPeKdpz9h9dfrueOp6xk9o4dqbssOoB76Se+h3+/UG9TU5Zaw6aG3MLi5Mu7pG/E8ZmFru2NqaWhKsivQUuZ1eKbXKQkBtfkohTtQKg6C0BAx4xGxE9rdWvFYDXsyWf/UJ9gaGkm6ahZx501E6e5vPPqQUyXaPT41YDQaSU5O5oILLuDPf/5zq7+ZTCb27t3LbbfdRmpqKnV1dTz99NPceOONfPPNN7i49K6ZDEmSTg/B4YGce9VMzr1qJrkHC1i/Mo31329h+2978PByZ8wZw5k4ZwypIwd0/1f2XaRpGg11ptZJchtJs7G2gboaY3NCbaxtoKHedNLbdvNww9vXEy9fL3z8vAiJCiLONwYvX0+8fb3w9vPCy9eLkIhA+g+Nd7qFjX3BlfdcRG5GPm/+/QOi4sOJjG+7PMOuQpLRfKPA1VP/vTILfCLbbNkJ4BMbxpjHr2HzX5aQ9ugSxj11I+5BHZyptRhR9yyFhkq01PMgML5rj8FZKAr4xSD8YhCN9aBZwCOgUzdlqWsg/Y3vKFi1A7/+UQz904X49OuB8+E049DSkZEjR/Loo482z2i35eDBg8ydO5dvvvmGlJSOrRCWM9pd42wzMb2djKf9OXNMNZtG+raDrF+ZRtqqHZiMZgJD/Zlw9mgmzhnTrTXGQgga6k0Yj8wiHzezfHzSfOSnsbaBk70tuLi54NOUEB9Jmr19PfUk2a/p30clzd5++u9evl69ruzDHpzxHC0vruTx657B19+bv7z5p55tW2k1oW55Cwxues9t/9gTHlqVnkPaY//DMyyAsU/e0NxWrj0xVQ6sQKnIQEs9X19wLbVStu0gexZ/ibmijiHXnkXEvImofbCTUk9wutKRo7Un0d6+fTuXXnopq1evJiKiY7u1yUS7a5zxDaI3k/G0v94S00ZTI9t/28P679PYtX4fNptGdGIkE+eMZsLZo9vcIlsIgbmh8agkue2kufnyo2aWjXUNaDbthOMxuBhakmQ/T7z9vPHy9SQkzB/VxeWoJPmoJLopoe4tZTDOwlnP0b1pB/jP3a8wevow/vDEtT274K2uWF8o2VCJiBqjl5OcYKFk+Y5Mtv7tPXziwhjz9+tw9fZoX0wtDdBQ0f3bq/cyVlMjB975ntzlm/COCWHony5iwKSBTnmO9ha9OtFubGxk0aJFBAQE8Oqrr/bw6CRJkuyvuqKW35ZvZtXXG0jfdghFURg4egCe3h7UVddTX2OktqqeuhojNqvthLejGlR8/Lzw8ffGx98LHz/9p2/T795Hfg/wbv7bkZ8eXu6yk4DEF2+u5O2nP+O6Py/kopvm9Oh9C2sjxj0/Ys7egsE/Ep8xF2LwOX7hI0De73tY/ee3CBkSz8z/3oKLZ9sbWWkNtdTv/A7v4XNRPTq+KLCvK92Vxbq/fUBtXhmpl05nxK1zcZEfnLud036PZ7Vauf/++6mtreWVV17p1G3IGe2ucdaZmN5KxtP+emtMx80ey7jZYynJK2P992lsW7sbY50JL19PIhMiGODrpdct+x2ZVfZqVcfs7df5ZLnOaKHOaGnzb701ns7MmWM65bxJ7NqUwTv//pyQmFAG9fS22lHTwCMakfUrFZVGaGg76XNP7sewey9mx38+44c/vcbwRbMwubjgEeyHq6+X/jww16Lu+Rwa6zEVFOj9piUANIuVgx+tIuuLtXiE+DP2iesJGppAZa0Zas1OfY72Bk63GLI9rFYr99xzDwcOHOC9994jMLD3rjiXJEk6kbCYEM6/YQ7n39Czs4mSBKAoCtc9fBn5mYW88uj/+Os797VZxtStgvqjBSboHTNsVpSc3xAx48C19SZEEVOGYjNb2L34K1bd+3rz5aqrC+6B3ni4m3D3UXCPS8ajMAv34DLcg/zwCPbDPdgXg5trzz4uJ1GbVcTO/35OXXYx0bNGkXrjObh49WBNvuR8ibbFYmmVZIeGhjp6SJIkSZLUJ3l6e3DH09fzt+uf5eWHl/DgK3f1/KLVI23p6gpRinailO3XF0oes4gxeuYoQkYl4242UXSoCHNFLabiUhqz9mKqEdRUemDO3IfNvPO4u3D19WxJvIN8cQ8+koT74RHki3uQH27+Xih9pNONZrOR/cVvHPxoFa4+noz8y5WEjUt19LBOSz2eaNfX15OTkwPobaQKCgrYt28f/v7+hIWFcffdd7Nr1y5effVVFEWhtLQUAF9fXzw85KcwSZIkSbKnyLhwbnz0Sl586G0+eHYp1z54qWMG4h+LNuxy1APLMez9Ai1yZNNW4i2pinugD6GhkRCh78Kq5G1Cyc9DG3wh+EQghMBqNGMur8FUXoO5oulneW3Tv2upzS7CXFmn96Q+iuJiwD3QpykZ12fCPYL8Wiflwb4Y3J27rrm+oJzdzy2lKj2X8EmDGfSH+bj5eTt6WKetHl8MuXHjRhYtWnTc5QsWLOCOO+5g5syZbV7v6I1t2kvWaHeNrNuyLxlP+5MxtS8ZT/vrTTH9/JVlfPfuT1z30GVMO2+C4wZis6IcXotatB3hFYI2ZCG4tEy0hYb6UlpcpXcqEQIa6zq8I6Jms9FYWdeUjNc2JeM1zcm4ubwGU0Uttgbzcdd18fbAPcj3qORbnyU/Oil38/fu8U1fhKaRu2IzB975HsXFwMBb5xE5bdgp13L0pnPUGTldjfb48ePZv3//Cf9+sr9JkiRJktQ9Lrz5XLLTc3nvmc+JTYoiYWA/xwzE4IJIPANbYDxKZTYYmrqMCAGKgq2uHHXbe2gJZ+i7PXZi23HVYMAjxB+PEP+THmc1mjFV1LTMkB+dmFfUUpd7iMbKOoTWup2moqq4B/noM+NtJOV6yYofLl5td1DpqIbSava88CXlOw4RPHIAQ+5agEewn11uW+oah7b3625yRrtr5Kdc+5LxtD8ZU/uS8bS/3hbT2qo6Hr/uGQD+b8m9+AaceKauR1UcQi3ahRY9BpeDK9BsNrTBF4N3iKNHhrBpmKvqMFccmQk/kpgf9XtFLdY2dk41eLrjEezbqlb82Ppxt0AfVEPbfcaFEBT+uoN9r3+HsNpIuX4OMXPGdqgjUW87R52N081oS5IkSZLknHwDfLjjqet54pbnefXRd7nnv7dgcIIdAxWLCWpyMFRlgbu3Xk7i1Xbf7Z6mGFQ8mpJjkk68QY61wXxMmUptq6S8Ylc25spaxLGbTakK7gE+TYs59aT8yCx5yab9lKzfS8DAfgz940V4RQZ186OVOkom2pIkSZIkNYtPjeXq+y5myZMf88Xry1n4h/mOHhIifDDCNxylYBuBQ6ZRYbJPyUVPcvF0xyXaHe/oE8/CC02jsbq+VUJ+ZDGnqaIGY1EFFXsOY61rAPQFnMnXnE38BZN7vCZcah+ZaEuSJEmS1Mq0+RPI2pvD8vd+JmFQP8bMGO7oIYFXCGLAWRh8fcHUN0sdFFXFPdAX90Bf/PqfeNMdm7kRU3ktLh5uuAfJXTCdmfz4I0mSJEnSca7404UkDo7jrb9/SGF2saOHIx3F4O6Gd1SwTLJ7AZloS5IkSZJ0HFc3F25/8jpc3V1Z/OBbNLSxmE+SpJOTibYkSZIkSW0KCgvgtr9fQ1FuKW8/8RF9uFGZJHULmWhLkiRJknRCA0cnsfAP80lbtYMVH/zi6OFIUq8iE21JkiRJkk5qzhVnMPbMEXz+yjL2bj7g6OFIUq8hE21JkiRJkk5KURSuf+RyIuPCeeWx/1FeVOnoIZ32cg8WsOabDRzclYXJePxW8ZJzkO39JEmSJEk6JQ8vd+546jr+dv2zvPTwEh565U5c3V0dPazTTk1lHV++vpzV36xHNO1+rSgKodHB9EuKJnZAFDEDouiXFEVwRFCHdomU7E8m2pIkSZIktUtkXDg3PXYlix98mw/++wXXPnipo4d02rBabfyy9De+fmslJqOZWRdPZfoFkyjOLSU3I5/cgwXkZOSTtmpH83U8fTyIHRBF7IBoYpP0nzGJEbh5uDnwkZxeZKItSZIkSVK7jZo+jHnXnMWy//1IwqB+TD9voqOH1Oft3pjOR899SUF2MYPHp3D53QuITogAIDohglHThjYfazKayTtUQG5GAbkH88nJKOC37zZibmgEQFEVImJDiW2a/R4yZgD+oYEEhPrL2e9uIBNtSZIkSZI6ZMFN55CVnsP7//mc2AHRJA7q5+gh9UnFuaV8/MJXbP9tD2HRIdz9rxsZPmXwSRNiDy93BgxNYMDQhObLNE2jNL+c3IMF5Gbkk3OwgEO7s9n00zaWNh3j4+/dNPsd1Tz7HZUQgaubTBW7QhF9uClmeXkdmtZnH163Cw31pbS0b25z6wgynvYnY2pfMp7215djWlddz1+v/Q9CCP5vyX34Bfr0yP325Zge0VBv4tt3fuCHj1fj6ubC/OvO5qxLpts96TXWGqktq2JX2sGmJLyAvEOFWBotABgMKhFx4cQmRdHvSPlJUjT+ckfKZqqqEBx84nNffkyRJEmSJKnDfPy9uePp63ni5ud57bF3uee/t2BwMTh6WL2apmmsW7GZz1/5juryGqbMHcdFt84lIMS/W+7Py9eLuMRwwhOiWsZg0yjOLSXnYH5T+UkB+7ceZMP3W5qP8QvybZ18D4gmIi4MF/n//zgy0ZYkSZIkqVPiU2JZdP9C3n7iI754fTkL/zDf0UPqtQ7tzuaDZ78ga18O/YfEcde/bnRISY5qUImMDycyPpzxs0Y1X15bVdc8653blIT/+OlqrBYbAC6uBqISIumXFHVU55NofPy9e/wxOBOZaEuSJEmS1GlT540na+9hlr/3MwkD+zHmjOGOHlKvUllazecvf8u6lWkEhPhx02NXMmH2aFTVubY68Q3wYdCYZAaNSW6+zGq1UZhd3Fz7nXuwgJ3r9vLbd5uajwkM9W9eeHlkFjw8NhTV4FyPr7vIRFuSJEmSpC65/I8XcvhAPm/940OiEsKJio9w9JCcnsVs4fuPfmXZuz9is9qYd81ZzF00Cw8vd0cPrd1cXAzNCyiZM6b58uqKWj3xzihoLkHZvTEdzaYB4ObuSnRiZHPZSb8kfQbcy8fTUQ+l28jFkNIJnQ4LTnqSjKf9yZjal4yn/Z1OMa0oqeLxa/+Dt58Xj751D57eHt1yP709pkIItq3ZxceLv6Y0v5xR04Zy6V3nExYd4pDx9FQ8LY1WCrKKmstOcppmwetrjM3HhEQGNSffR2a/Q6KCnG52/2hyMaQkSZIkSd0uKCyA2/5xDf++6xXefuIj/vDEtbIv8zHyDhXy0XNfsjftANGJEdz3/G0MHpfi6GH1CFc3F+JSYohLiWm+TAhBZWl1q9nvvIMFbP9tT/Oulx5e7kQnHqn91hPwmP5RvWbmXybakiRJkiTZReqoJBb+YT6fLP6aFR/8wrlXzXT0kJxCXXU9X725klVf/o6nlwdX3nMRZyyYdNp3aVEUhaCwAILCAhg+eXDz5WZTI/mZLbPfuQfz2fDDVlZ9ua75ekdvOX+kBjwkMshRD+WEZKItSZIkSZLdzL58Bpl7D/P5K8uIT4ll0NjkU1+pj7JZbaz+ej1fvL4cY10DZ1wwmQU3n3Pad+I4FXcPNxIH9WvVdUUIQXlRBTkZLQsvcw603nL++kcuZ+q88Y4Y8gnJRFuSJEmSJLtRFIXrH76cgqwiXnnsf/x1yX0ERwQ6elg9bt+WDD787xfkHSokdXQSV/xxgb5oUOoURVEIiQwmJDK41ZbzDfUm8g4VUni4mCFOWIbjvNXlkiRJkiT1Sh5e7tzx1PXYLDZefPhtLGaLo4fUY0oLynnxobf51x0vYTKauf2p63hg8R9kkt1NPL09SBqWwLT5EwgMC3D0cI4jE21JkiRJkuwuol8YNz52Jdn7cnn/2aWOHk63MzeY+eK15Tx8+VPs2pDOhbecyxMfPsiYGcPlotDTmCwdkSRJkiSpW4yaNpR515zFsv/9SOKgOKafP9HRQ7I7IQQbftjKZy99Q2VpNRNmj2bhH+YT5ISzq1LPk4m2JEmSJEndZsFN55CVnsP7z3xO7IAoEgfHOXpIdpO1L4cP//slB3dlEZ8ay23/uJakYQmOHpbkRGTpiCRJkiRJ3UY1qNz6+CICQvx56ZEl1FTWOXpIXVZdUcvbT3zE32/4LyV5pVz38GU8+tafZJItHUcm2pIkSZIkdSsff29uf+o6aivrefXR/2Gz2hw9pE6xWqys+OAXHlz4D9atTGP25TN4+rO/MG3+BKfevVByHFk6IkmSJElSt4tPiWXRAxfz1j8+Yulr33HJ7ec5ekgdsuP3PXz0/FcU55YyfNIgLrv7AiL6hTl6WJKTk4m2JEmSJEk9Ysrc8WTuzWHF+7+QMLAfY88c4eghnVJhdjEfvfAVu9bvI6JfGH969maGTRzk6GFJvYRMtCVJkiRJ6jFX/HEBOQfyePuJj4hOjCAqPsLRQ2qTsdbIN0t+4KdP1+Dm4cZld13AzIVTcTnNt02XOkYWFEmSJEmS1GNcXF24/YnrcHN3ZfGf36ah3uToIbWi2TRWf72eBy99kh8+Xs2UeeN5+tNHmH35DJlkSx0mE21JkiRJknpUYFgAt/3jWkryy3jrHx8ihHD0kAA4sP0Qj1//LO88/QkR/cJ4bMk9XPvgpfgF+Tp6aFIvJUtHJEmSJEnqcamjBnDJ7fP5+IWvWf7+z8y9epbDxlJeXMlnL33Dxh+3ERQewK1/X8S4mSPljo5Sl8lEW5IkSZIkhzj7shlk7s1h6avfEZ8Sy+BxKT16/42mRlZ88AvL3/sZIeC862dz7tUzcfdw69FxSH2XTLQlSZIkSXIIRVG47qHLyM8s5NXH3uX/ltxLSGRQt9+vEIK0X3bwyYtfU15UydiZI7jk9vN65L6l04us0ZYkSZIkyWE8vNy54+kbsFltvPTwEixmS7feX05GPv+8/UVe/ss7ePl68ueX7uAP/7hWJtlSt+jxRHvz5s3ceuutTJ06lZSUFL744otWfxdCsHjxYqZMmcKwYcO4+uqrycjI6OlhSpIkSZLUQyJiQ7np/64iOz2X955Z2i33UVtVx//++Sl/vfY/5GcWseiBhfx1yX2kjhrQLfcnSeCARNtoNJKcnMwjjzyCh4fHcX9/4403ePvtt3n00Uf5/PPPCQoK4rrrrqOurq6nhypJkiRJUg8ZOXUI8649i7XfbmD11+vtdrtWq40fPlnNg5c8wZpvNzDr4qk8/ekjnLFgMqpBfrEvda8er9GePn0606dPB+Chhx5q9TchBO+++y4333wzs2fPBuCf//wnEydOZNmyZVx22WU9PVxJkiRJknrIghvPIXtfLu8/8zmxA6JIHBzXpdvbvTGdj577koLsYgaPT+HyuxcQneCcG+RIfZNTfZTLy8ujtLSUyZMnN1/m4eHB2LFj2bZtmwNHJkmSJElSd1MNKrc8fjUBIf68+PASaipqO3U7xbmlPP/Amzzzx1exWmzc/a8bufe/t8okW+pxTtV1pLS0FICQkJBWlwcHB1NSUtLh2wsO9rHLuE5noaGySb89yXjan4ypfcl42p+MaceEhvry6Kt3cP8lT/HW3z/g7+/cg+GYHRlPFFNjXQOfvvwdXy35EVc3A9c+cDHnXzMLV3fXnhh6ryXP0e7jVIm2vZWX16FpzrHbVG8UGupLaWnnZhOk48l42p+MqX3JeNqfjGnn+IUFcfX9C3nrHx/y6t8/5pI7zmv+W1sx1TSNdSvS+PyVZVSX1zBl7jguunUuASH+VNWYAOfa5t2ZyHO0a1RVOenErlMl2qGhoQCUlZURFRXVfHl5eflxs9ySJEmSJPVdU+aOI3PvYVZ88AsJA/sxduaINo87tCebD5/9gsy9OSQOjuOuf97Q5dpuSbIXp0q0Y2JiCA0NZd26dQwbNgwAs9lMWloaDzzwgINHJ0mSJElST7rijwvIOZDHW098SFRiRKsa68rSaj5/+VvWrUwjIMSPmx67kgmzR6OqTrX8TDrN9XiiXV9fT05ODqB/1VNQUMC+ffvw9/cnKiqKRYsW8dprr5GYmEh8fDyvvPIKXl5ezJs3r6eHKkmSJEmSA7m4unD7E9fx12v/w4sPvsVjb99Lo58Hy/73I8v+9yM2q425i2Yx75qz8PByd/RwJek4ihCiR4uYN27cyKJFi467fMGCBTz99NMIIXjxxRf55JNPqK6uZvjw4Tz22GMkJyd3+L5kjXbXyLot+5LxtD8ZU/uS8bQ/GVP7SN96kH/f9TJJwxKoLquhKLeUUdOGculd5xMWLUtLu0Keo11zqhrtHk+0e5JMtLtGPvnsS8bT/mRM7UvG0/5kTO3n+49+5eMXvqJfUhSX3HE+g8elOHpIfYI8R7umVy2GlCRJkiRJasvZl00nddQARk5IpqLS6OjhSFK7yBUDkiRJkiQ5PUVRiEuJOa6ntiQ5M5loS5IkSZIkSVI3kIm2JEmSJEmSJHUDmWhLkiRJkiRJUjeQibYkSZIkSZIkdQOZaEuSJEmSJElSN5CJtiRJkiRJkiR1A5loS5IkSZIkSVI3kIm2JEmSJEmSJHUDmWhLkiRJkiRJUjeQibYkSZIkSZIkdQOZaEuSJEmSJElSN5CJtiRJkiRJkiR1A5loS5IkSZIkSVI3kIm2JEmSJEmSJHUDmWhLkiRJkiRJUjeQibYkSZIkSZIkdQMXRw+gO6mq4ugh9HoyhvYl42l/Mqb2JeNpfzKm9idjal8ynp13qtgpQgjRQ2ORJEmSJEmSpNOGLB2RJEmSJEmSpG4gE21JkiRJkiRJ6gYy0ZYkSZIkSZKkbiATbUmSJEmSJEnqBjLRliRJkiRJkqRuIBNtSZIkSZIkSeoGMtGWJEmSJEmSpG4gE21JkiRJkiRJ6gYy0ZYkSZIkSZKkbiATbUmSJEmSJEnqBjLRPs1t3ryZW2+9lalTp5KSksIXX3zR6u8PPvggKSkprf675JJLHDRa5/faa69x0UUXMWrUKCZMmMCtt97KgQMHWh0jhGDx4sVMmTKFYcOGcfXVV5ORkeGgETu39sRTnqMd88EHHzB//nxGjRrFqFGjuPTSS/n111+b/y7Pz445VTzl+dk1r732GikpKfztb39rvkyeo13TVkzledp9XBw9AMmxjEYjycnJXHDBBfz5z39u85hJkybxr3/9q/l3V1fXnhper7Np0yauuOIKhg4dihCCF154geuuu47vvvuOgIAAAN544w3efvttnn76aRISEnjppZe47rrrWLlyJT4+Po59AE6mPfEEeY52RHh4OPfddx/x8fFomsZXX33F7bffztKlS0lNTZXnZwedKp4gz8/O2r59O5988gkpKSmtLpfnaOedKKYgz9NuIySpyYgRI8TSpUtbXfbnP/9Z3HzzzQ4aUe9XV1cnUlNTxc8//yyEEELTNDF58mTx8ssvNx/T0NAgRowYIT766CNHDbPXODaeQshz1B7Gjh0rPvroI3l+2smReAohz8/OqqmpETNnzhTr168XV111lXj88ceFEPI1tCtOFFMh5HnanWTpiHRKW7ZsYeLEicyePZu//OUvlJeXO3pIvUZ9fT2apuHn5wdAXl4epaWlTJ48ufkYDw8Pxo4dy7Zt2xw1zF7j2HgeIc/RzrHZbHz33XcYjUZGjhwpz88uOjaeR8jzs+MeffRRZs+ezYQJE1pdLs/RzjtRTI+Q52n3kKUj0klNnTqVs846i5iYGPLz83nuuee45ppr+OKLL3Bzc3P08JzeE088wcCBA5vfdEtLSwEICQlpdVxwcDAlJSU9Pr7e5th4gjxHO2P//v1cdtllmM1mvLy8ePHFF0lJSWHr1q2APD876kTxBHl+dsann35KTk4O//73v4/7m3wN7ZyTxRTkedqdZKItndTcuXOb/52SksLgwYM588wz+fXXXzn77LMdODLn99RTT7FlyxY++ugjDAaDo4fT650onvIc7biEhAS++uoramtr+f777/nzn//Me++95+hh9VonimdycrI8PzsoMzOTZ599lg8//FDWCNtJe2Iqz9PuIxNtqUPCw8MJDw8nOzvb0UNxak8++STLly/nf//7H7Gxsc2Xh4aGAlBWVkZUVFTz5eXl5cfN0EgtThTPtshz9NTc3NyIi4sDYMiQIezatYt33nmH2267DZDnZ0edKJ5PPvnkccfK8/Pktm/fTmVlJfPmzWu+zGazsXnzZj7++GOWLVsGyHO0I04V0+3btx83ay3PU/uRibbUIRUVFZSUlBAWFubooTitf/zjH6xYsYJ3332X/v37t/pbTEwMoaGhrFu3jmHDhgFgNptJS0vjgQcecMRwnd7J4tkWeY52nKZpNDY2yvPTTo7Esy3y/Dy5WbNmMWTIkFaXPfTQQ8THx3PLLbeQkJAgz9EOOlVM25rlluep/chE+zRXX19PTk4OoL85FBQUsG/fPvz9/fH39+fFF1/k7LPPJjQ0lPz8fJ599lmCgoKYNWuWg0funB5//HG+/vprXnrpJfz8/JrrCb28vPD29kZRFBYtWsRrr71GYmIi8fHxvPLKK3h5ebWabZB0p4pnfX29PEc76D//+Q8zZswgIiKC+vp6li1bxqZNm3jttdfk+dkJJ4unPD87zs/P77jFzl5eXvj7+5OcnAwgz9EOOlVM5XnavWSifZrbvXs3ixYtav598eLFLF68mAULFvDXv/6VAwcONNcehoaGMn78eJ577jnZq/QEPvzwQwCuvfbaVpffcccd3HnnnQDcdNNNmM1m/va3v1FdXc3w4cN5++23ZUzbcKp4GgwGeY52UFlZGffffz+lpaX4+vqSkpLCG2+8wdSpUwF5fnbUyeJpMpnk+dkN5DlqX/J1tHspQgjh6EFIkiRJkiRJUl8j+2hLkiRJkiRJUjeQibYkSZIkSZIkdQOZaEuSJEmSJElSN5CJtiRJkiRJkiR1A5loS5IkSZIkSVI3kIm2JEmSJEmSJHUDmWhLkiT1kJSUlFP+d+aZZ3b5fvbt28fixYupqqo65bE33HADM2fOPO7y119/nZSUFP71r38d97eLLrqICy+8sMvjPFZeXh4pKSl89tlndr9tSZIkR5Ab1kiSJPWQTz75pNXvd9xxBykpKc2bGQG4cUdISAAABzxJREFUubl1+X727dvHiy++yHnnnUdAQMBJjx0zZgy//fYbRUVFRERENF+elpaGp6cnaWlprY6vr69n3759XH311V0epyRJUl8nE21JkqQeMmLEiFa/u7m5ERgYeNzlPWns2LEAbN68mfnz5wOgaRpbt25l4cKFfPTRRzQ0NODp6QnA1q1bsdlszdeTJEmSTkyWjkiSJDmR3Nxc7r33XiZMmMCQIUM4//zz+fHHH1sdk5WVxe23387EiRMZOnQoM2bM4K677sJqtfLFF1/w0EMPAXD22Wc3l6Tk5eW1eX/Dhg3D3d2dzZs3N1+Wnp5ObW0t1113HYqisG3btua/paWloSgKo0ePbr7sk08+4bzzzmPo0KGMHz+ehx9++LiyFavVymuvvcacOXMYMmQIU6ZM4emnn8ZsNp80HhUVFSxcuJBzzjmHgoKCdsVQkiTJWcgZbUmSJCdRWFjIJZdcQnBwMA899BBBQUEsX76cO++8k5deeqm5lvqWW27Bz8+Pv/71rwQGBlJcXMzq1avRNI0ZM2Zw22238corr/D88883l4OEhYW1eZ9ubm4MHz68VYnI5s2biY+PJyoqiqFDh7J582YmTZrU/LekpCQCAwMB+M9//sOSJUu4+uqreeCBByguLua5554jIyODjz/+GIPBAMD999/PqlWruPHGGxk1ahSHDh3i+eefJz8/n8WLF7c5try8PG644Qb8/f358MMPm+9TkiSpt5CJtiRJkpNYvHgxQgjee++95qRy6tSpFBUV8cILLzBz5kwqKio4fPgwL7/8cqtFjEfKPoKCgujXrx8AAwcOJC4u7pT3O3bsWF566SUqKioICgoiLS2NMWPGAHoN95Ek3Gw2s2vXLi6++GJAT4Tfeustbr/9du64447m24uPj+eKK65g1apVzJo1i7S0NJYvX84///lPLrjgAgAmTZqEv78/999/P/v27WPgwIGtxpSens6NN97IwIEDeeGFF5pLVyRJknoTWToiSZLkJNauXcv06dPx9fXFarU2/zdlyhTS09Opq6sjMDCQ2NhYnnnmGT799FOys7O7fL9H6q2PJNRHJ9qjR49mx44dNDY2Nv88cvy6devQNI3zzjuv1XiHDx+Ot7d3cznK2rVrcXV1Zfbs2cc9LqBV2cqR36+66iomTZrEK6+8IpNsSZJ6LTmjLUmS5CQqKir46quv+Oqrr9r8e2VlJT4+PixZsoTFixfzzDPPUFVVRUxMDDfccANXXHFFp+53xIgRuLq6snnzZvr3709FRUVzoj1q1CgsFgs7d+5sToiPJNrl5eUAnHXWWW3e7pE67fLyciwWywkXfR5bz7169WqMRiOXXnopLi7ybUqSpN5LvoJJkiQ5iYCAAEaPHs1NN93U5t/Dw8MBiI2N5V//+hdCCNLT03n//fd5/PHHiY6OZvr06R2+X09PT4YMGUJaWhr9+/cnLCyM2NhYAHx9fUlOTiYtLY20tDTi4+MJDQ1tHi/A22+/jZ+fX5uP58hPd3d3Pvjggzbv/9j68bvvvpvff/+dm266iTfeeKPVwktJkqTeRCbakiRJTmLq1Kls27aNpKQkPDw8Tnm8oigMHDiQhx56iM8//5yMjAymT5/e3IvbZDK1+77HjBnDW2+9xa+//to8m33E6NGj2bBhAzt27GDu3LnNl0+ePBlVVSkoKGDy5MknfVxvvPEGdXV1TJw48ZRjcXV15bnnnuPee+/lxhtv5I033jhuTJIkSb2BTLQlSZKcxF133cXChQu58sorueqqq4iOjqampoYDBw6Qm5vLU089RXp6Ok888QTnnnsucXFx2Gw2vvzyS1xcXJgwYQIAAwYMAOCDDz5gwYIFuLi4kJKSctLNcMaOHcsbb7zBr7/+yqOPPtrqb2PGjOHDDz9ECNEq4e3Xrx833XQTf//738nKymLcuHG4u7tTWFjI77//zsKFC5kwYQLjx49n3rx53HXXXVx77bUMGzYMVVXJz89n9erV3HfffSQkJLS6T1dXV5599lnuu+8+brrpJl5//XXZu1uSpF5HJtqSJElOIioqiqVLl7J48WKeffZZKisrCQgIICkpqblbR2hoKFFRUbzzzjsUFRXh7u5OcnIyr776KkOGDAEgNTWVO++8k08++YTPPvsMTdP4+eefiYmJOeF9jx49GoPBgM1mO65UY/To0QghAI5Ldu+55x4SExP58MMP+fDDD1EUhYiICCZOnEh8fHzzcf/+97957733WLp0Ka+++ipubm5ER0czZcoUQkJC2hyTi4sLzzzzDA888AA33XQTr776avOHCUmSpN5AEUdePSVJkiRJkiRJshvZ3k+SJEmSJEmSuoFMtCVJkiRJkiSpG8hEW5IkSZIkSZK6gUy0JUmSJEmSJKkbyERbkiRJkiRJkrqBTLQlSZIkSZIkqRvIRFuSJEmSJEmSuoFMtCVJkiRJkiSpG8hEW5IkSZIkSZK6wf8Dy0ddSKW4llEAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(rc = {'figure.figsize':(12,8)})\n",
    "ax = sns.lineplot(\n",
    "    data=full_data_deletion,\n",
    "    x=\"Test Week\", y=\"Recall@5\", hue=\"Deleted %\",\n",
    "     palette=\"flare\",sizes=140, style='Method'\n",
    ")\n",
    "ax.set_xlabel('Test Week',fontsize=16)\n",
    "ax.set_ylabel('Recall@5',fontsize=16)\n",
    "plt.tick_params( labelsize=14)\n",
    "\n",
    "plt.savefig('deletion-fig.pdf', \n",
    "           transparent=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c3acd0ac",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.13 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "vscode": {
   "interpreter": {
    "hash": "767d51c1340bd893661ea55ea3124f6de3c7a262a8b4abca0554b478b1e2ff90"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

